The ABCDEFG of Instantons and W-algebras

For arbitrary gauge groups, we check at the one-instanton level that the Nekrasov partition function of pure N=2 super Yang-Mills is equal to the norm of a certain coherent state of the corresponding W-algebra. For non-simply-laced gauge groups, we confirm in particular that the coherent state is in the twisted sector of a simply-laced W-algebra.

==> anc/WE6-vs-instanton.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    122527,       3159]
NotebookOptionsPosition[    106099,       2901]
NotebookOutlinePosition[    106527,       2919]
CellTagsIndexPosition[    106484,       2916]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
We use Thielemans' OPEdefs . \[LineSeparator]Please load it by changing the \
lines below appropriately.\
\>", "Subsection",
 CellChangeTimes->{{3.886579336376164*^9, 3.8865793644396257`*^9}, {
  3.8865794337994833`*^9, 
  3.886579466165133*^9}},ExpressionUUID->"7aa4e52c-db59-4d5f-a075-\
70965c0a1f76"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{3.886536401702876*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"56a6d379-ec42-49d8-8b9c-d1b94e4b2811"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"<<", " ", "\"\<../OPEdefs/Delta.m\>\""}], "\[IndentingNewLine]", 
 RowBox[{"<<", " ", "\"\<../OPEdefs/OPEdefs.m\>\""}]}], "Input",
 CellChangeTimes->{{3.5258332761737623`*^9, 3.5258333319198723`*^9}, {
  3.5258342644957733`*^9, 3.5258343025265837`*^9}, {3.525834349780442*^9, 
  3.525834380776124*^9}, {3.886536404829205*^9, 3.886536420487858*^9}, {
  3.8865651297562723`*^9, 3.886565130654701*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"373f8f49-2ed4-49d3-a07e-7a190e9988c1"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"OPEdefs Version \"\>", "\[InvisibleSpace]", "3.1`", 
   "\[InvisibleSpace]", "\<\" (beta \"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\") by Kris Thielemans\"\>"}],
  SequenceForm["OPEdefs Version ", 3.1, " (beta ", 4, ") by Kris Thielemans"],
  
  Editable->False]], "Print",
 CellChangeTimes->{
  3.5285943599382877`*^9, 3.5286027158024282`*^9, 3.528623407095125*^9, 
   3.528627608178677*^9, 3.528680396412175*^9, 3.5286915741737413`*^9, 
   3.528773729778927*^9, {3.528778139415224*^9, 3.528778163772707*^9}, 
   3.528780419373106*^9, {3.528780723073514*^9, 3.528780744999756*^9}, 
   3.5287826651086884`*^9, 3.528799525615539*^9, 3.886536430459568*^9, 
   3.886537464835766*^9, 3.886538578435467*^9, 3.886539044362187*^9, 
   3.88654027446278*^9, 3.8865410042661867`*^9, 3.886542080743807*^9, 
   3.886565133211347*^9, 3.886565688287284*^9, 3.886569258208529*^9, 
   3.8865803793797293`*^9, {3.8865804354095097`*^9, 3.8865804487390547`*^9}},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[2]:=",ExpressionUUID->"f5688c81-e7cf-40e2-af98-\
5acb314b32a3"],

Cell[BoxData["\<\"Type ?OPEdefsHelp for a primer on OPEdefs.\"\>"], "Print",
 CellChangeTimes->{
  3.5285943599382877`*^9, 3.5286027158024282`*^9, 3.528623407095125*^9, 
   3.528627608178677*^9, 3.528680396412175*^9, 3.5286915741737413`*^9, 
   3.528773729778927*^9, {3.528778139415224*^9, 3.528778163772707*^9}, 
   3.528780419373106*^9, {3.528780723073514*^9, 3.528780744999756*^9}, 
   3.5287826651086884`*^9, 3.528799525615539*^9, 3.886536430459568*^9, 
   3.886537464835766*^9, 3.886538578435467*^9, 3.886539044362187*^9, 
   3.88654027446278*^9, 3.8865410042661867`*^9, 3.886542080743807*^9, 
   3.886565133211347*^9, 3.886565688287284*^9, 3.886569258208529*^9, 
   3.8865803793797293`*^9, {3.8865804354095097`*^9, 3.886580448740305*^9}},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[2]:=",ExpressionUUID->"088df975-030e-4b59-bc25-\
d7c7bdceaff3"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["W(E6) part :", "Chapter",
 CellChangeTimes->{{3.886579515282855*^9, 3.8865795269971037`*^9}, {
  3.8865796080811777`*^9, 
  3.88657961468027*^9}},ExpressionUUID->"b0a62c52-89cc-4586-85d9-\
fe24012e49c5"],

Cell[CellGroupData[{

Cell["\<\
Load WE6generators.m, and shorten the expression for further manipulation\
\>", "Section",
 CellChangeTimes->{{3.528882100257092*^9, 3.528882108455489*^9}, {
   3.528882156621327*^9, 3.528882163671278*^9}, {3.886542021391706*^9, 
   3.886542021965124*^9}, {3.886544065659059*^9, 3.886544071967704*^9}, 
   3.8865797892198668`*^9},ExpressionUUID->"b504962f-a303-4086-954a-\
f080bf8deb54"],

Cell[BoxData[
 RowBox[{
  RowBox[{"<<", "\"\<./WE6generators.m\>\""}], ";"}]], "Input",
 CellChangeTimes->{{3.528794649277384*^9, 3.5287946553116617`*^9}, {
  3.8865416558548803`*^9, 3.886541670665926*^9}, {3.886541701883651*^9, 
  3.886541702152995*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"ab91526d-d93f-4f0c-8e65-4bc46e028c88"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"term", "=", 
  RowBox[{
   RowBox[{"J", "[", "_", "]"}], "|", "VV12", "|", "VV13", "|", "VV22", "|", 
   "VV23", "|", "TT", "|", 
   RowBox[{
    RowBox[{"Derivative", "[", "_", "]"}], "[", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"J", "[", "_", "]"}], "|", "VV12", "|", "VV13", "|", "VV22", 
      "|", "VV23", "|", "TT"}], ")"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.5287937718760233`*^9, 3.528793807295659*^9}, {
  3.886565530449718*^9, 3.886565534500101*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"ec0afc5f-1c32-4bbc-8a49-c39c9f9011a3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"J", "[", "_", "]"}], "|", "VV12", "|", "VV13", "|", "VV22", "|", 
  "VV23", "|", "TT", "|", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"J", "[", "_", "]"}], "|", "VV12", "|", "VV13", "|", "VV22", "|",
      "VV23", "|", "TT"}], ")"}], 
   TagBox[
    RowBox[{"(", "_", ")"}],
    Derivative],
   MultilineFunction->None]}]], "Output",
 CellChangeTimes->{
  3.528793808954327*^9, 3.528794424472538*^9, {3.886541660931347*^9, 
   3.8865417048542147`*^9}, 3.886541736085156*^9, 3.886541823025608*^9, 
   3.886541854453826*^9, 3.88654208150863*^9, 3.886565133621141*^9, 
   3.886565688701797*^9, 3.88656925861771*^9, 3.886580379713251*^9, {
   3.886580435753677*^9, 3.886580449035955*^9}},
 CellLabel->"Out[5]=",ExpressionUUID->"f5554b0a-bb52-4cc2-aff9-4960c39dd7c1"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"mod", "[", 
   RowBox[{"J", "[", "i_", "]"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"j", "[", "i", "]"}], ",", "0"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.528793821012989*^9, 3.528793864387498*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"74f9e149-73f0-427b-98c7-c53e781a06aa"],

Cell[BoxData[
 RowBox[{
  RowBox[{"mod", "[", "VV12", "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{"v1", ",", "2", ",", "0"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.528793840906357*^9, 3.5287938690916843`*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"955efa2c-f9b2-4085-82c8-6cba65ee2e05"],

Cell[BoxData[
 RowBox[{
  RowBox[{"mod", "[", "VV13", "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{"v1", ",", "3", ",", "0"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.528793840906357*^9, 3.5287938812831907`*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"06005422-d485-49e1-a375-38d5d0f61ba8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"mod", "[", "VV22", "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{"v2", ",", "2", ",", "0"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.528793840906357*^9, 3.528793888026422*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"8078e2da-9b2e-49de-a287-087f721a91d8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"mod", "[", "VV23", "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{"v2", ",", "3", ",", "0"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.528793840906357*^9, 3.5287938919703817`*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"8fc0b58c-d154-4f02-b632-f00261d2f007"],

Cell[BoxData[
 RowBox[{
  RowBox[{"mod", "[", "TT", "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{"t", ",", "0"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.528793892658492*^9, 3.5287939002185183`*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"fc0b429e-0dce-475c-af2c-56ab33d90adb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"mod", "[", 
   RowBox[{
    RowBox[{"Derivative", "[", "n_", "]"}], "[", 
    RowBox[{"J", "[", "i_", "]"}], "]"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"j", "[", "i", "]"}], ",", "n"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.528793821012989*^9, 3.528793864387498*^9}, {
  3.52879390766713*^9, 3.528793914578937*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"4ebe9b48-4b5a-4060-934a-d40f31e9d37a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"mod", "[", 
   RowBox[{
    RowBox[{"Derivative", "[", "n_", "]"}], "[", "VV12", "]"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{"v1", ",", "2", ",", "n"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.528793840906357*^9, 3.5287938690916843`*^9}, {
  3.528793916842699*^9, 3.5287939217293253`*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"296adbc0-0e75-446f-9e35-05706235e4c1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"mod", "[", 
   RowBox[{
    RowBox[{"Derivative", "[", "n_", "]"}], "[", "VV13", "]"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{"v1", ",", "3", ",", "n"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.528793840906357*^9, 3.5287938812831907`*^9}, {
  3.5287939234106283`*^9, 3.5287939280983257`*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"729565ef-6702-40ae-9911-84c8bfe3b642"],

Cell[BoxData[
 RowBox[{
  RowBox[{"mod", "[", 
   RowBox[{
    RowBox[{"Derivative", "[", "n_", "]"}], "[", "VV22", "]"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{"v2", ",", "2", ",", "n"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.528793840906357*^9, 3.528793888026422*^9}, {
  3.528793929738194*^9, 3.528793935314021*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"2ae22e2d-0c4f-4c03-9cdb-fa4a9bca9a49"],

Cell[BoxData[
 RowBox[{
  RowBox[{"mod", "[", 
   RowBox[{
    RowBox[{"Derivative", "[", "n_", "]"}], "[", "VV23", "]"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{"v2", ",", "3", ",", "n"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.528793840906357*^9, 3.5287938919703817`*^9}, {
  3.5287939377216787`*^9, 3.528793946802433*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"13257e0a-1e84-4e5c-8db1-abafb73feb8c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"mod", "[", 
   RowBox[{
    RowBox[{"Derivative", "[", "n_", "]"}], "[", "TT", "]"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{"t", ",", "n"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.528793892658492*^9, 3.5287939002185183`*^9}, {
  3.5287939517059307`*^9, 3.528793958553405*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"ac2ec6e4-fefd-414f-b8b8-2101d9ae4257"],

Cell[BoxData[
 RowBox[{
  RowBox[{"modifyRest", "[", "x_", "]"}], ":=", 
  RowBox[{"x", "/.", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"y_", "?", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"MatchQ", "[", 
         RowBox[{"#", ",", "term"}], "]"}], "&"}], ")"}]}], " ", 
     "\[RuleDelayed]", " ", 
     RowBox[{"OP", "[", 
      RowBox[{"mod", "[", "y", "]"}], "]"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.5287939640585318`*^9, 3.528794035528727*^9}, {
  3.528794496373279*^9, 3.5287945242285137`*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"2bbed71b-cdd6-4f2f-9eef-c43566ff2bb5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"op", "[", 
   RowBox[{"x_", ",", 
    RowBox[{"op", "[", "y__", "]"}]}], "]"}], ":=", 
  RowBox[{"op", "[", 
   RowBox[{"x", ",", "y"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.528794041639497*^9, 3.52879405058357*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"3b8a43db-5463-4622-9167-6ce2e0654534"],

Cell[BoxData[
 RowBox[{
  RowBox[{"opp", "[", "x__", "]"}], ":=", 
  RowBox[{"OP", "@@", 
   RowBox[{"(", 
    RowBox[{"mod", "/@", " ", 
     RowBox[{"{", "x", "}"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.5287940546495047`*^9, 3.5287940670228853`*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"efc0c682-5c44-48cb-80f7-e7ed7661cc97"],

Cell[BoxData[
 RowBox[{
  RowBox[{"shorten", "[", "x_", "]"}], ":=", 
  RowBox[{"modifyRest", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"x", "/.", " ", 
      RowBox[{"NO", "\[Rule]", " ", "op"}]}], ")"}], "/.", 
    RowBox[{"op", "\[Rule]", " ", "opp"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.528793719567769*^9, 3.528793756492717*^9}, {
  3.528794071751009*^9, 3.528794074038905*^9}, {3.528794438054055*^9, 
  3.528794488181662*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"6bd56ab3-9c79-44be-a46c-1f93172c9c6c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"w2", "=", 
   RowBox[{"shorten", "[", "WWW2", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.528794075049342*^9, 3.52879407890266*^9}, {
  3.528794546955566*^9, 3.528794548491254*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"02c8720d-e9b8-4647-9554-184b1f8b24bc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"w5", "=", 
   RowBox[{"shorten", "[", "WWW5", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.528794549565789*^9, 3.5287945560699673`*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"e1f80e62-945b-4c86-9339-d38594fcea69"],

Cell[BoxData[
 RowBox[{
  RowBox[{"w6", "=", 
   RowBox[{"shorten", "[", "WWW6", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.528794549565789*^9, 3.528794560810987*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"dae095a2-9a3c-4f09-b888-a24e0fab9bfd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"w8", "=", 
   RowBox[{"shorten", "[", "WWW8", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5287945616602097`*^9, 3.528794566941361*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"94152d61-2110-436d-9575-5ad316a30f96"],

Cell[BoxData[
 RowBox[{
  RowBox[{"w9", "=", 
   RowBox[{"shorten", "[", "WWW9", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.52879456775821*^9, 3.528794570929269*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"93c2c48a-87f2-4f73-bb16-f11fdcf1c34a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"w12", "=", 
   RowBox[{"shorten", "[", "WWW12", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.528794571762735*^9, 3.528794574885355*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"9644cd82-fd87-4854-ac09-c8cd5bc98c8f"],

Cell[CellGroupData[{

Cell["\<\
In the shortened form, the generators are kept as a linear combination of \
e.g. OP[ {t,0}, {v1,2,1 }, {v2,3,2} ] which stands for NO[ T, NO[ V12\
\[CloseCurlyQuote], V23\[CloseCurlyQuote]\[CloseCurlyQuote] ]] , where

{t,n} --> Derivative[n][T]
{j[5],n} --> Derivative[n][J[5]]
{v1,2,n} --> Derivative[n][V12]
{v1,3,n} --> Derivative[n][V13]
{v2,2,n} --> Derivative[n][V22]
{v2,3,n} --> Derivative[n][V23]

This is done so that OPEdefs doesn\[CloseCurlyQuote]t think the WE6 \
generators as OPE expressions. This seems to cut down some calculation time.  \
\[LineSeparator]\[LineSeparator]As an example:\
\>", "Subsection",
 CellChangeTimes->{{3.5258346498344812`*^9, 3.525834655929647*^9}, {
  3.528602726069014*^9, 3.528602736525262*^9}, {3.528788154299244*^9, 
  3.5287882866867933`*^9}, {3.528788358549149*^9, 3.528788395964314*^9}, {
  3.528881828504759*^9, 3.52888208741597*^9}, {3.528882170304132*^9, 
  3.528882188085456*^9}, {3.886544076051725*^9, 3.8865440924303207`*^9}, {
  3.886579821820277*^9, 
  3.886579853623437*^9}},ExpressionUUID->"21f95fe6-0490-49b8-b6ad-\
de82b452d34f"],

Cell[CellGroupData[{

Cell[BoxData["w2"], "Input",
 CellChangeTimes->{{3.528794986663172*^9, 3.5287949868325653`*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"b124a811-66de-43ca-a9fb-99910532ad81"],

Cell[BoxData[
 RowBox[{
  RowBox[{"OP", "[", 
   RowBox[{"{", 
    RowBox[{"t", ",", "0"}], "}"}], "]"}], "-", 
  RowBox[{"7", " ", 
   SqrtBox[
    FractionBox["3", "2"]], " ", "Q", " ", 
   RowBox[{"OP", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"j", "[", "5", "]"}], ",", "1"}], "}"}], "]"}]}], "+", 
  RowBox[{"OP", "[", 
   RowBox[{"{", 
    RowBox[{"v1", ",", "2", ",", "0"}], "}"}], "]"}], "+", 
  RowBox[{"OP", "[", 
   RowBox[{"{", 
    RowBox[{"v2", ",", "2", ",", "0"}], "}"}], "]"}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"OP", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"j", "[", "5", "]"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"j", "[", "5", "]"}], ",", "0"}], "}"}]}], "]"}]}]}]], "Output",\

 CellChangeTimes->{
  3.5287949871713037`*^9, 3.528797819900423*^9, 3.528798021159184*^9, 
   3.528810342923169*^9, 3.528812560257864*^9, 3.52881546265809*^9, 
   3.528882203704064*^9, 3.528882235580608*^9, 3.886542082117545*^9, 
   3.8865651339409227`*^9, 3.886565689018199*^9, 3.886569258936617*^9, 
   3.8865803800382433`*^9, {3.886580436066784*^9, 3.8865804493456793`*^9}},
 CellLabel->"Out[28]=",ExpressionUUID->"2dc93767-398e-4a99-add1-ec65b1adf650"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Extract minus-1 modes from the generators.", "Section",
 CellChangeTimes->{{3.528882100257092*^9, 3.528882108455489*^9}, {
   3.528882156621327*^9, 3.528882163671278*^9}, {3.886542021391706*^9, 
   3.886542021965124*^9}, {3.886544065659059*^9, 3.886544071967704*^9}, 
   3.8865797892198668`*^9, {3.8865798769773293`*^9, 
   3.886579886453373*^9}},ExpressionUUID->"b3cb8b08-d847-4d05-a448-\
7e4e741cba6d"],

Cell[CellGroupData[{

Cell["\<\
We first need some setup. E6 roots used to compute the W(E6) generators.\
\>", "Subsection",
 CellChangeTimes->{{3.5258346498344812`*^9, 3.525834655929647*^9}, {
  3.528602726069014*^9, 3.528602736525262*^9}, {3.886579635533289*^9, 
  3.88657964539244*^9}, {3.8865798918685417`*^9, 
  3.8865798946265717`*^9}},ExpressionUUID->"d72d69fb-f25b-4cff-bb5a-\
770e8d579e32"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Alpha]1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Sqrt", "[", "2", "]"}], ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5286021639338837`*^9, 3.528602210378875*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"dddd25e9-cc79-4c22-ad17-cd0f669d3366"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Beta]1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "/", 
      RowBox[{"Sqrt", "[", "2", "]"}]}], ",", 
     RowBox[{
      RowBox[{"Sqrt", "[", "3", "]"}], "/", 
      RowBox[{"Sqrt", "[", "2", "]"}]}], ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.528602211400291*^9, 3.528602233178225*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"1cb480dc-faef-4374-9c74-25dc63264877"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Alpha]2", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"Sqrt", "[", "2", "]"}], ",", "0", ",", "0", ",", "0"}], "}"}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.5286021639338837`*^9, 3.528602245320794*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"5f481512-9b88-4596-ad12-b8f71fdad4c2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Beta]2", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{
      RowBox[{"-", "1"}], "/", 
      RowBox[{"Sqrt", "[", "2", "]"}]}], ",", 
     RowBox[{
      RowBox[{"Sqrt", "[", "3", "]"}], "/", 
      RowBox[{"Sqrt", "[", "2", "]"}]}], ",", "0", ",", "0"}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.528602211400291*^9, 3.52860225434608*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"2e7a8a8e-e833-452e-9ebf-b7b00c0a67dc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Gamma]", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{"\[Alpha]1", "+", 
        RowBox[{"2", "\[Beta]1"}]}], ")"}]}], "/", "3"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[Alpha]2", "+", 
       RowBox[{"2", "\[Beta]2"}]}], ")"}], "/", "3"}], "+", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"1", "/", "6"}], "]"}], ",", 
      RowBox[{
       RowBox[{"-", "1"}], "/", 
       RowBox[{"Sqrt", "[", "2", "]"}]}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.528602265406804*^9, 3.528602327849908*^9}, 
   3.528602414974711*^9, {3.528602466494411*^9, 3.5286024714058037`*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"bab4b6e4-92b8-411a-b05d-285ba3f822c8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Delta]", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"Sqrt", "[", "2", "]"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.528602329776064*^9, 3.528602337776141*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"c4ddbe3a-9175-41dc-b477-f6a786b5874d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"roots", "=", 
   RowBox[{"{", 
    RowBox[{
    "\[Alpha]1", ",", "\[Beta]1", ",", "\[Gamma]", ",", "\[Beta]2", ",", 
     "\[Alpha]2", ",", "\[Delta]"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.528602344825179*^9, 3.52860236621533*^9}, {
  3.5286036011625357`*^9, 3.528603601729988*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"396859cd-626d-43e1-9549-016456a325b6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"roots", ".", 
    RowBox[{"Transpose", "[", "roots", "]"}]}], "//", "Simplify"}], " ", "//",
   "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.5286023689665728`*^9, 3.528602385479177*^9}, {
  3.528603602954694*^9, 3.528603606379092*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"f57e5ca8-006a-426c-9fbf-f80cbbbb3cc5"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"2", 
      RowBox[{"-", "1"}], "0", "0", "0", "0"},
     {
      RowBox[{"-", "1"}], "2", 
      RowBox[{"-", "1"}], "0", "0", "0"},
     {"0", 
      RowBox[{"-", "1"}], "2", 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}]},
     {"0", "0", 
      RowBox[{"-", "1"}], "2", 
      RowBox[{"-", "1"}], "0"},
     {"0", "0", "0", 
      RowBox[{"-", "1"}], "2", "0"},
     {"0", "0", 
      RowBox[{"-", "1"}], "0", "0", "2"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.528602371924985*^9, 3.528602385785616*^9}, {
   3.5286024168684177`*^9, 3.52860241888729*^9}, 3.528602473912281*^9, 
   3.528603606675014*^9, 3.528623407676461*^9, 3.528627609160577*^9, 
   3.528680397077394*^9, 3.528691575121263*^9, 3.528773730713492*^9, {
   3.52877814081813*^9, 3.528778165479516*^9}, 3.528780420791562*^9, {
   3.528780723956139*^9, 3.5287807462140417`*^9}, 3.528782666439362*^9, {
   3.528788407967236*^9, 3.5287884174292393`*^9}, 3.528794944711252*^9, 
   3.528797794127067*^9, 3.5287979945132027`*^9, 3.528810340834749*^9, 
   3.528812559021536*^9, 3.528815460532517*^9, 3.528882201784049*^9, 
   3.528882234476173*^9, 3.8865420808394814`*^9, 3.8865651332756577`*^9, 
   3.8865656883507338`*^9, 3.886569258255444*^9, 3.8865803800643463`*^9, {
   3.88658043609545*^9, 3.886580449392613*^9}},
 CellLabel->
  "Out[36]//MatrixForm=",ExpressionUUID->"80f716d9-50b6-40b1-8ee4-\
2d74b20581bb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"weights", "=", 
   RowBox[{"Transpose", "[", 
    RowBox[{"Inverse", "[", "roots", "]"}], "]"}]}], ";", 
  RowBox[{"weights", "//", "MatrixForm"}]}]], "Input",
 CellChangeTimes->{{3.528602511387648*^9, 3.528602563578641*^9}, {
  3.528603610274788*^9, 3.528603610898467*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"133fca5d-7df6-48c4-87c7-83cac33cf7e2"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox["1", 
       SqrtBox["2"]], 
      FractionBox["1", 
       SqrtBox["6"]], "0", "0", 
      SqrtBox[
       FractionBox["2", "3"]], "0"},
     {"0", 
      SqrtBox[
       FractionBox["2", "3"]], "0", "0", 
      RowBox[{"2", " ", 
       SqrtBox[
        FractionBox["2", "3"]]}], "0"},
     {"0", "0", "0", "0", 
      SqrtBox["6"], "0"},
     {"0", "0", "0", 
      SqrtBox[
       FractionBox["2", "3"]], 
      RowBox[{"2", " ", 
       SqrtBox[
        FractionBox["2", "3"]]}], "0"},
     {"0", "0", 
      FractionBox["1", 
       SqrtBox["2"]], 
      FractionBox["1", 
       SqrtBox["6"]], 
      SqrtBox[
       FractionBox["2", "3"]], "0"},
     {"0", "0", "0", "0", 
      SqrtBox[
       FractionBox["3", "2"]], 
      FractionBox["1", 
       SqrtBox["2"]]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.528602513189827*^9, 3.528602563992256*^9}, 
   3.528603611216035*^9, 3.528623407736816*^9, 3.5286276092650843`*^9, 
   3.528680397129579*^9, 3.5286915751739798`*^9, 3.528773730753224*^9, {
   3.528778140876174*^9, 3.5287781655706043`*^9}, 3.528780420854951*^9, {
   3.528780724011299*^9, 3.528780746270525*^9}, 3.5287826664982243`*^9, {
   3.5287884080032873`*^9, 3.528788417485874*^9}, 3.528794944776634*^9, 
   3.528797794178136*^9, 3.528797994563148*^9, 3.5288103408856773`*^9, 
   3.528812559069035*^9, 3.528815460626871*^9, 3.5288822019245358`*^9, 
   3.5288822345159492`*^9, 3.8865420808596163`*^9, 3.886565133280142*^9, 
   3.886565688355029*^9, 3.886569258260642*^9, 3.8865803800724363`*^9, {
   3.886580436100361*^9, 3.886580449397142*^9}},
 CellLabel->
  "Out[37]//MatrixForm=",ExpressionUUID->"ceb7290c-6f13-45a4-93c9-\
2d683278da62"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"weylvec", "=", 
  RowBox[{
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
     "weights", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.5286235774947853`*^9, 3.528623592656172*^9}, {
  3.5286236591339893`*^9, 3.528623661118496*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"d52a9ece-f9a8-495c-a1e5-274ba042a6e7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["1", 
    SqrtBox["2"]], ",", 
   SqrtBox[
    FractionBox["3", "2"]], ",", 
   FractionBox["1", 
    SqrtBox["2"]], ",", 
   SqrtBox[
    FractionBox["3", "2"]], ",", 
   RowBox[{"7", " ", 
    SqrtBox[
     FractionBox["3", "2"]]}], ",", 
   FractionBox["1", 
    SqrtBox["2"]]}], "}"}]], "Output",
 CellChangeTimes->{{3.52862358488496*^9, 3.528623592976432*^9}, 
   3.528623662217883*^9, 3.528627609376546*^9, 3.528680397228346*^9, 
   3.528691575228241*^9, 3.5287737308001127`*^9, {3.528778140942705*^9, 
   3.528778165664439*^9}, 3.528780420907949*^9, {3.528780724061651*^9, 
   3.528780746315496*^9}, 3.528782666547246*^9, {3.528788408056628*^9, 
   3.5287884175441713`*^9}, 3.528794944850111*^9, 3.528797794228022*^9, 
   3.5287979946298428`*^9, 3.52881034093449*^9, 3.528812559122986*^9, 
   3.528815460708308*^9, 3.528882202023188*^9, 3.52888223456399*^9, 
   3.886542080869493*^9, 3.886565133284711*^9, 3.886565688359988*^9, 
   3.886569258274338*^9, 3.886580380081232*^9, {3.886580436112729*^9, 
   3.886580449409815*^9}},
 CellLabel->"Out[38]=",ExpressionUUID->"f5a236d3-cdfb-4ba7-8f2d-4ab10e1a0bd4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"weylvec", ".", 
    RowBox[{"roots", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}],
    ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.528623669980384*^9, 3.528623683116775*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"1075751b-3aec-4f3f-84a9-ca0eecf3b8a4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.528623683515938*^9, 3.528627609411235*^9, 3.5286803972784367`*^9, 
   3.528691575443781*^9, 3.528773730851678*^9, {3.528778141008706*^9, 
   3.528778165710136*^9}, 3.528780420958047*^9, {3.528780724109355*^9, 
   3.528780746370672*^9}, 3.528782666592121*^9, {3.528788408100895*^9, 
   3.528788417600033*^9}, 3.5287949448841543`*^9, 3.528797794271434*^9, 
   3.5287979946965714`*^9, 3.528810340979588*^9, 3.52881255918355*^9, 
   3.528815460854415*^9, 3.528882202092061*^9, 3.52888223461773*^9, 
   3.8865420808896008`*^9, 3.886565133296239*^9, 3.886565688373794*^9, 
   3.886569258277315*^9, 3.8865803800853863`*^9, {3.886580436117402*^9, 
   3.886580449413003*^9}},
 CellLabel->"Out[39]=",ExpressionUUID->"52e69c13-3c8a-42d1-9137-5d5cb906aecd"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Bosonic", "[", 
   RowBox[{"J", "[", "i_", "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.525833370533226*^9, 3.525833411384759*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"5be2baef-a7df-435c-a5b1-82407ac37134"],

Cell[BoxData[
 RowBox[{
  RowBox[{"OPE", "[", 
   RowBox[{
    RowBox[{"J", "[", "i_", "]"}], ",", " ", 
    RowBox[{"J", "[", "j_", "]"}]}], "]"}], ":=", " ", 
  RowBox[{"MakeOPE", "[", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"Delta", "[", 
       RowBox[{"i", ",", " ", "j"}], "]"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"z", "-", "w"}], ")"}], "^", "2"}]]}], " ", "+", " ", 
    RowBox[{"Ord", "[", 
     RowBox[{"z", ",", " ", "w", ",", " ", "0"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5258334238188763`*^9, 3.525833441289604*^9}, {
  3.525834026660194*^9, 3.5258340563955812`*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"fba56b52-91a8-4fe8-ba13-c6dc60bc4f3e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"JJJ", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"J", "[", "i", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.528613528746112*^9, 3.5286135400246*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"1e4304c0-3d4a-4444-b277-c8b72f5da2ae"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"J", "[", "1", "]"}], ",", 
   RowBox[{"J", "[", "2", "]"}], ",", 
   RowBox[{"J", "[", "3", "]"}], ",", 
   RowBox[{"J", "[", "4", "]"}], ",", 
   RowBox[{"J", "[", "5", "]"}], ",", 
   RowBox[{"J", "[", "6", "]"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.528782666646854*^9, {3.528788408167284*^9, 3.528788417647138*^9}, 
   3.5287949449221773`*^9, 3.5287977943267603`*^9, 3.5287979947418337`*^9, 
   3.528810341033742*^9, 3.528812559232847*^9, 3.528815460987348*^9, 
   3.528882202179885*^9, 3.528882234663404*^9, 3.8865420808945093`*^9, 
   3.8865651332990847`*^9, 3.886565688377022*^9, 3.886569258290296*^9, 
   3.886580380097931*^9, {3.88658043613488*^9, 3.886580450445548*^9}},
 CellLabel->"Out[42]=",ExpressionUUID->"b621994e-3efa-4278-87bf-fd3bc4138d6a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Z2", "[", "x_", "]"}], ":=", 
  RowBox[{
   RowBox[{"x", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"J", "[", "1", "]"}], "\[Rule]", " ", 
       RowBox[{"J", "[", "3", "]"}]}], ",", 
      RowBox[{
       RowBox[{"J", "[", "2", "]"}], "\[Rule]", " ", 
       RowBox[{"J", "[", "4", "]"}]}], ",", 
      RowBox[{
       RowBox[{"J", "[", "3", "]"}], "\[Rule]", " ", 
       RowBox[{"J", "[", "1", "]"}]}], ",", 
      RowBox[{
       RowBox[{"J", "[", "4", "]"}], "\[Rule]", " ", 
       RowBox[{"J", "[", "2", "]"}]}], ",", 
      RowBox[{"VV12", "\[Rule]", "VV22"}], ",", 
      RowBox[{"VV22", "\[Rule]", "VV12"}], ",", 
      RowBox[{"VV13", "\[Rule]", " ", "VV23"}], ",", 
      RowBox[{"VV23", "\[Rule]", " ", "VV13"}]}], "}"}]}], "//", 
   "Expand"}]}]], "Input",
 CellLabel->"In[43]:=",ExpressionUUID->"18fce59c-355e-49b6-95c6-e2016492126a"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
In terms of free bosons J[1],J[2],J[3],J[4],J[6],  the generators of \
W(A2)xW(A2)xW(A1) is given by the following\
\>", "Subsection",
 CellChangeTimes->{{3.5258346498344812`*^9, 3.525834655929647*^9}, {
  3.528602726069014*^9, 3.528602736525262*^9}, {3.528788154299244*^9, 
  3.5287882866867933`*^9}},ExpressionUUID->"1d4cadd8-9764-43c2-add7-\
2e56f6fdad0c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"V12", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"J", "[", "1", "]"}], ",", 
       RowBox[{"J", "[", "1", "]"}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"J", "[", "2", "]"}], ",", 
       RowBox[{"J", "[", "2", "]"}]}], "]"}]}], "-", 
    FractionBox[
     RowBox[{"Q", " ", 
      RowBox[{
       RowBox[{"Derivative", "[", "1", "]"}], "[", 
       RowBox[{"J", "[", "1", "]"}], "]"}]}], 
     SqrtBox["2"]], "-", 
    RowBox[{
     SqrtBox[
      FractionBox["3", "2"]], " ", "Q", " ", 
     RowBox[{
      RowBox[{"Derivative", "[", "1", "]"}], "[", 
      RowBox[{"J", "[", "2", "]"}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.528778453847267*^9, 3.528778460689475*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"bd29e501-5d67-4078-96f8-0a71dd491286"],

Cell[BoxData[
 RowBox[{
  RowBox[{"V13", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"J", "[", "1", "]"}], ",", 
       RowBox[{"NO", "[", 
        RowBox[{
         RowBox[{"J", "[", "1", "]"}], ",", 
         RowBox[{"J", "[", "2", "]"}]}], "]"}]}], "]"}], 
     SqrtBox["6"]], "-", 
    FractionBox[
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"J", "[", "2", "]"}], ",", 
       RowBox[{"NO", "[", 
        RowBox[{
         RowBox[{"J", "[", "2", "]"}], ",", 
         RowBox[{"J", "[", "2", "]"}]}], "]"}]}], "]"}], 
     RowBox[{"3", " ", 
      SqrtBox["6"]}]], "-", 
    FractionBox[
     RowBox[{"Q", " ", 
      RowBox[{"NO", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Derivative", "[", "1", "]"}], "[", 
         RowBox[{"J", "[", "1", "]"}], "]"}], ",", 
        RowBox[{"J", "[", "2", "]"}]}], "]"}]}], 
     SqrtBox["3"]], "+", 
    RowBox[{"Q", " ", 
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Derivative", "[", "1", "]"}], "[", 
        RowBox[{"J", "[", "2", "]"}], "]"}], ",", 
       RowBox[{"J", "[", "2", "]"}]}], "]"}]}], "-", 
    RowBox[{
     SqrtBox[
      FractionBox["2", "3"]], " ", 
     SuperscriptBox["Q", "2"], " ", 
     RowBox[{
      RowBox[{"Derivative", "[", "2", "]"}], "[", 
      RowBox[{"J", "[", "2", "]"}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.528778475018901*^9, 3.528778482836815*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"c5c5c096-f002-4df6-8bc8-e62970885b22"],

Cell[BoxData[
 RowBox[{
  RowBox[{"V23", "=", 
   RowBox[{"Z2", "[", "V13", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{3.528778504820503*^9},
 CellLabel->"In[46]:=",ExpressionUUID->"5d5bb9a8-eb43-43ce-bd42-07c42f6f3858"],

Cell[BoxData[
 RowBox[{
  RowBox[{"V22", "=", 
   RowBox[{"Z2", "[", "V12", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{3.528778510380459*^9},
 CellLabel->"In[47]:=",ExpressionUUID->"9801f92d-0eaf-412a-b430-df95408e5eaa"],

Cell[BoxData[
 RowBox[{
  RowBox[{"T", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"J", "[", "6", "]"}], ",", 
       RowBox[{"J", "[", "6", "]"}]}], "]"}], "/", "2"}], "-", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{"1", "/", "2"}], "]"}], " ", "Q", "  ", 
     RowBox[{
      RowBox[{"J", "[", "6", "]"}], "'"}]}]}]}], ";"}]], "Input",
 CellLabel->"In[48]:=",ExpressionUUID->"cef25fed-4e31-494c-82a8-323b36bd3ec6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ToFreeBoson", "[", "x_", "]"}], ":=", 
  RowBox[{"x", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"VV12", "\[Rule]", "V12"}], ",", 
     RowBox[{"VV13", "\[Rule]", " ", "V13"}], ",", 
     RowBox[{"VV22", "\[Rule]", " ", "V22"}], ",", 
     RowBox[{"VV23", "\[Rule]", " ", "V23"}], ",", 
     RowBox[{"TT", "\[Rule]", "T"}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.528788341649529*^9, 3.5287883494809*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"34412499-830d-4dfd-a474-f685a0e68d5a"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
The idea of the following code is simple, although the implementation is messy.
We just use the fact  {V12 V13}, {V22,V23}, J[5],  T are mutually commuting, \
so the zero mode and the -1 mode of them can be separately evaluated. So, 
1. we first split OP[...] into those subsets, and 
2. then convert them into free field OPE by OPEdef\[CloseCurlyQuote]s \
NO[...],
3. and then they are transformed into modes
4. they are then re-combined.

Just for later convenience, the zero mode of the free boson is already \
shifted by Q times the Weyl vector.\
\>", "Subsection",
 CellChangeTimes->{{3.5258346498344812`*^9, 3.525834655929647*^9}, {
  3.528602726069014*^9, 3.528602736525262*^9}, {3.528788154299244*^9, 
  3.5287882866867933`*^9}, {3.528788358549149*^9, 3.528788395964314*^9}, {
  3.528881828504759*^9, 3.52888208741597*^9}, {3.528882170304132*^9, 
  3.528882188085456*^9}, {3.5288822929070044`*^9, 3.5288824349426126`*^9}, {
  3.5288824669428883`*^9, 
  3.5288824912290154`*^9}},ExpressionUUID->"18bc4faf-2c7d-4df0-92fe-\
cdd6decc676b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Zeromode", "[", "x__", "]"}], ":=", 
  RowBox[{
   RowBox[{"TZeromode", "[", 
    RowBox[{"Select", "[", 
     RowBox[{
      RowBox[{"{", "x", "}"}], ",", 
      RowBox[{
       RowBox[{"MatchQ", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", 
          RowBox[{"t", ",", "_"}], "}"}]}], "]"}], "&"}]}], "]"}], "]"}], 
   RowBox[{"V1Zeromode", "[", 
    RowBox[{"Select", "[", 
     RowBox[{
      RowBox[{"{", "x", "}"}], ",", 
      RowBox[{
       RowBox[{"MatchQ", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", 
          RowBox[{"v1", ",", "_", ",", "_"}], "}"}]}], "]"}], "&"}]}], "]"}], 
    "]"}], 
   RowBox[{"V2Zeromode", "[", 
    RowBox[{"Select", "[", 
     RowBox[{
      RowBox[{"{", "x", "}"}], ",", 
      RowBox[{
       RowBox[{"MatchQ", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", 
          RowBox[{"v2", ",", "_", ",", "_"}], "}"}]}], "]"}], "&"}]}], "]"}], 
    "]"}], 
   RowBox[{"J5Zeromode", "[", 
    RowBox[{"Select", "[", 
     RowBox[{
      RowBox[{"{", "x", "}"}], ",", 
      RowBox[{
       RowBox[{"MatchQ", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"j", "[", "5", "]"}], ",", "_"}], "}"}]}], "]"}], "&"}]}], 
     "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.528794996930891*^9, 3.528795204759041*^9}, {
  3.528796598582925*^9, 3.52879660246201*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"4960dd50-7ca6-4b42-ab0c-19f06de18b8b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Onemode", "[", "x__", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"TOnemode", "[", 
     RowBox[{"Select", "[", 
      RowBox[{
       RowBox[{"{", "x", "}"}], ",", 
       RowBox[{
        RowBox[{"MatchQ", "[", 
         RowBox[{"#", ",", 
          RowBox[{"{", 
           RowBox[{"t", ",", "_"}], "}"}]}], "]"}], "&"}]}], "]"}], "]"}], 
    RowBox[{"V1Zeromode", "[", 
     RowBox[{"Select", "[", 
      RowBox[{
       RowBox[{"{", "x", "}"}], ",", 
       RowBox[{
        RowBox[{"MatchQ", "[", 
         RowBox[{"#", ",", 
          RowBox[{"{", 
           RowBox[{"v1", ",", "_", ",", "_"}], "}"}]}], "]"}], "&"}]}], "]"}],
      "]"}], 
    RowBox[{"V2Zeromode", "[", 
     RowBox[{"Select", "[", 
      RowBox[{
       RowBox[{"{", "x", "}"}], ",", 
       RowBox[{
        RowBox[{"MatchQ", "[", 
         RowBox[{"#", ",", 
          RowBox[{"{", 
           RowBox[{"v2", ",", "_", ",", "_"}], "}"}]}], "]"}], "&"}]}], "]"}],
      "]"}], 
    RowBox[{"J5Zeromode", "[", 
     RowBox[{"Select", "[", 
      RowBox[{
       RowBox[{"{", "x", "}"}], ",", 
       RowBox[{
        RowBox[{"MatchQ", "[", 
         RowBox[{"#", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"j", "[", "5", "]"}], ",", "_"}], "}"}]}], "]"}], "&"}]}],
       "]"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"TZeromode", "[", 
     RowBox[{"Select", "[", 
      RowBox[{
       RowBox[{"{", "x", "}"}], ",", 
       RowBox[{
        RowBox[{"MatchQ", "[", 
         RowBox[{"#", ",", 
          RowBox[{"{", 
           RowBox[{"t", ",", "_"}], "}"}]}], "]"}], "&"}]}], "]"}], "]"}], 
    RowBox[{"V1Onemode", "[", 
     RowBox[{"Select", "[", 
      RowBox[{
       RowBox[{"{", "x", "}"}], ",", 
       RowBox[{
        RowBox[{"MatchQ", "[", 
         RowBox[{"#", ",", 
          RowBox[{"{", 
           RowBox[{"v1", ",", "_", ",", "_"}], "}"}]}], "]"}], "&"}]}], "]"}],
      "]"}], 
    RowBox[{"V2Zeromode", "[", 
     RowBox[{"Select", "[", 
      RowBox[{
       RowBox[{"{", "x", "}"}], ",", 
       RowBox[{
        RowBox[{"MatchQ", "[", 
         RowBox[{"#", ",", 
          RowBox[{"{", 
           RowBox[{"v2", ",", "_", ",", "_"}], "}"}]}], "]"}], "&"}]}], "]"}],
      "]"}], 
    RowBox[{"J5Zeromode", "[", 
     RowBox[{"Select", "[", 
      RowBox[{
       RowBox[{"{", "x", "}"}], ",", 
       RowBox[{
        RowBox[{"MatchQ", "[", 
         RowBox[{"#", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"j", "[", "5", "]"}], ",", "_"}], "}"}]}], "]"}], "&"}]}],
       "]"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"TZeromode", "[", 
     RowBox[{"Select", "[", 
      RowBox[{
       RowBox[{"{", "x", "}"}], ",", 
       RowBox[{
        RowBox[{"MatchQ", "[", 
         RowBox[{"#", ",", 
          RowBox[{"{", 
           RowBox[{"t", ",", "_"}], "}"}]}], "]"}], "&"}]}], "]"}], "]"}], 
    RowBox[{"V1Zeromode", "[", 
     RowBox[{"Select", "[", 
      RowBox[{
       RowBox[{"{", "x", "}"}], ",", 
       RowBox[{
        RowBox[{"MatchQ", "[", 
         RowBox[{"#", ",", 
          RowBox[{"{", 
           RowBox[{"v1", ",", "_", ",", "_"}], "}"}]}], "]"}], "&"}]}], "]"}],
      "]"}], 
    RowBox[{"V2Onemode", "[", 
     RowBox[{"Select", "[", 
      RowBox[{
       RowBox[{"{", "x", "}"}], ",", 
       RowBox[{
        RowBox[{"MatchQ", "[", 
         RowBox[{"#", ",", 
          RowBox[{"{", 
           RowBox[{"v2", ",", "_", ",", "_"}], "}"}]}], "]"}], "&"}]}], "]"}],
      "]"}], 
    RowBox[{"J5Zeromode", "[", 
     RowBox[{"Select", "[", 
      RowBox[{
       RowBox[{"{", "x", "}"}], ",", 
       RowBox[{
        RowBox[{"MatchQ", "[", 
         RowBox[{"#", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"j", "[", "5", "]"}], ",", "_"}], "}"}]}], "]"}], "&"}]}],
       "]"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"TZeromode", "[", 
     RowBox[{"Select", "[", 
      RowBox[{
       RowBox[{"{", "x", "}"}], ",", 
       RowBox[{
        RowBox[{"MatchQ", "[", 
         RowBox[{"#", ",", 
          RowBox[{"{", 
           RowBox[{"t", ",", "_"}], "}"}]}], "]"}], "&"}]}], "]"}], "]"}], 
    RowBox[{"V1Zeromode", "[", 
     RowBox[{"Select", "[", 
      RowBox[{
       RowBox[{"{", "x", "}"}], ",", 
       RowBox[{
        RowBox[{"MatchQ", "[", 
         RowBox[{"#", ",", 
          RowBox[{"{", 
           RowBox[{"v1", ",", "_", ",", "_"}], "}"}]}], "]"}], "&"}]}], "]"}],
      "]"}], 
    RowBox[{"V2Zeromode", "[", 
     RowBox[{"Select", "[", 
      RowBox[{
       RowBox[{"{", "x", "}"}], ",", 
       RowBox[{
        RowBox[{"MatchQ", "[", 
         RowBox[{"#", ",", 
          RowBox[{"{", 
           RowBox[{"v2", ",", "_", ",", "_"}], "}"}]}], "]"}], "&"}]}], "]"}],
      "]"}], 
    RowBox[{"J5Onemode", "[", 
     RowBox[{"Select", "[", 
      RowBox[{
       RowBox[{"{", "x", "}"}], ",", 
       RowBox[{
        RowBox[{"MatchQ", "[", 
         RowBox[{"#", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"j", "[", "5", "]"}], ",", "_"}], "}"}]}], "]"}], "&"}]}],
       "]"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.528794996930891*^9, 3.528795204759041*^9}, {
  3.528796598582925*^9, 3.52879660246201*^9}, {3.528812773033956*^9, 
  3.5288128164280777`*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"2f122bf6-cbcf-4b01-b936-cafd6c21566d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"TZeromode", "[", 
    RowBox[{"{", "}"}], "]"}], "=", "1"}], ";"}]], "Input",
 CellChangeTimes->{{3.528795411323997*^9, 3.528795417094638*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"db6e07ff-9e84-4936-b904-a14ab821c033"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TZeromode", "[", "x_", "]"}], ":=", 
  RowBox[{"NOtoZero", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"NO", "@@", 
      RowBox[{"(", 
       RowBox[{"x", "/.", " ", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"t", ",", "n_"}], "}"}], "\[RuleDelayed]", " ", 
         RowBox[{
          RowBox[{"Derivative", "[", "n", "]"}], "[", "TT", "]"}]}]}], 
       ")"}]}], ")"}], "/.", 
    RowBox[{
     RowBox[{"NO", "[", "i_", "]"}], "\[RuleDelayed]", " ", "i"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.528795217425527*^9, 3.528795219026885*^9}, {
  3.528795255946538*^9, 3.528795345080737*^9}, {3.528795466965515*^9, 
  3.528795494893359*^9}, {3.528795527052219*^9, 3.528795537276819*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"a1722cde-6c5d-49c9-98c9-7869fb4d05d5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"TOnemode", "[", 
    RowBox[{"{", "}"}], "]"}], "=", "0"}], ";"}]], "Input",
 CellChangeTimes->{{3.528795411323997*^9, 3.528795417094638*^9}, {
  3.528812835397838*^9, 3.528812839028316*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"a1d49b7d-d2dc-4da0-973a-06c3d81b13b1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TOnemode", "[", "x_", "]"}], ":=", 
  RowBox[{"NOtoOne", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"NO", "@@", 
      RowBox[{"(", 
       RowBox[{"x", "/.", " ", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"t", ",", "n_"}], "}"}], "\[RuleDelayed]", " ", 
         RowBox[{
          RowBox[{"Derivative", "[", "n", "]"}], "[", "TT", "]"}]}]}], 
       ")"}]}], ")"}], "/.", 
    RowBox[{
     RowBox[{"NO", "[", "i_", "]"}], "\[RuleDelayed]", " ", "i"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.528795217425527*^9, 3.528795219026885*^9}, {
  3.528795255946538*^9, 3.528795345080737*^9}, {3.528795466965515*^9, 
  3.528795494893359*^9}, {3.528795527052219*^9, 3.528795537276819*^9}, {
  3.528812846173365*^9, 3.528812851029985*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"082780fb-a633-4b1f-824b-ae36e6bcfa41"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"J5Zeromode", "[", 
    RowBox[{"{", "}"}], "]"}], "=", "1"}], ";"}]], "Input",
 CellChangeTimes->{{3.528795411323997*^9, 3.528795417094638*^9}, {
  3.528795554043408*^9, 3.528795555011524*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"75f549cf-bbbe-4113-bea0-8cc50d562c14"],

Cell[BoxData[
 RowBox[{
  RowBox[{"J5Zeromode", "[", "x_", "]"}], ":=", 
  RowBox[{"NOtoZero", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"NO", "@@", 
      RowBox[{"(", 
       RowBox[{"x", "/.", " ", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"j", "[", "5", "]"}], ",", "n_"}], "}"}], "\[RuleDelayed]",
          " ", 
         RowBox[{
          RowBox[{"Derivative", "[", "n", "]"}], "[", 
          RowBox[{"J", "[", "5", "]"}], "]"}]}]}], ")"}]}], ")"}], "/.", 
    RowBox[{
     RowBox[{"NO", "[", "i_", "]"}], "\[RuleDelayed]", " ", "i"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.528795217425527*^9, 3.528795219026885*^9}, {
  3.528795255946538*^9, 3.528795345080737*^9}, {3.528795466965515*^9, 
  3.528795494893359*^9}, {3.528795527052219*^9, 3.528795578556301*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"21bbcac3-af18-4509-a56a-0880eabf9220"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"J5Onemode", "[", 
    RowBox[{"{", "}"}], "]"}], "=", "0"}], ";"}]], "Input",
 CellChangeTimes->{{3.528795411323997*^9, 3.528795417094638*^9}, {
  3.528795554043408*^9, 3.528795555011524*^9}, {3.5288128594857807`*^9, 
  3.5288128625644703`*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"9d38792f-ea29-4eea-aebe-890a371e4b17"],

Cell[BoxData[
 RowBox[{
  RowBox[{"J5Onemode", "[", "x_", "]"}], ":=", 
  RowBox[{"NOtoOne", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"NO", "@@", 
      RowBox[{"(", 
       RowBox[{"x", "/.", " ", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"j", "[", "5", "]"}], ",", "n_"}], "}"}], "\[RuleDelayed]",
          " ", 
         RowBox[{
          RowBox[{"Derivative", "[", "n", "]"}], "[", 
          RowBox[{"J", "[", "5", "]"}], "]"}]}]}], ")"}]}], ")"}], "/.", 
    RowBox[{
     RowBox[{"NO", "[", "i_", "]"}], "\[RuleDelayed]", " ", "i"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.528795217425527*^9, 3.528795219026885*^9}, {
  3.528795255946538*^9, 3.528795345080737*^9}, {3.528795466965515*^9, 
  3.528795494893359*^9}, {3.528795527052219*^9, 3.528795578556301*^9}, {
  3.528812865878809*^9, 3.528812871317993*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"cc73f5b4-58b7-482c-beaa-57a8af949d3c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"V2Zeromode", "[", 
    RowBox[{"{", "}"}], "]"}], "=", "1"}], ";"}]], "Input",
 CellChangeTimes->{{3.528795411323997*^9, 3.528795417094638*^9}, {
  3.528795554043408*^9, 3.528795584689343*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"40a480a2-fa1d-4fe8-836a-b66d98905770"],

Cell[BoxData[
 RowBox[{
  RowBox[{"V2Zeromode", "[", "x_", "]"}], ":=", 
  RowBox[{
   RowBox[{"NOtoZero", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"NO", "@@", 
       RowBox[{"(", 
        RowBox[{"x", "/.", " ", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"v2", ",", "w_", ",", "n_"}], "}"}], "\[RuleDelayed]", " ", 
          RowBox[{
           RowBox[{"Derivative", "[", "n", "]"}], "[", 
           RowBox[{"V1", "[", "w", "]"}], "]"}]}]}], ")"}]}], ")"}], "/.", 
     RowBox[{
      RowBox[{"NO", "[", "i_", "]"}], "\[RuleDelayed]", " ", "i"}]}], "]"}], "/.",
    " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"a", "[", "1", "]"}], "\[Rule]", " ", 
      RowBox[{"a", "[", "3", "]"}]}], ",", 
     RowBox[{
      RowBox[{"a", "[", "2", "]"}], "\[Rule]", 
      RowBox[{"a", "[", "4", "]"}]}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.528795217425527*^9, 3.528795219026885*^9}, {
  3.528795255946538*^9, 3.528795345080737*^9}, {3.528795466965515*^9, 
  3.528795494893359*^9}, {3.528795527052219*^9, 3.528795591498569*^9}, {
  3.528795624538661*^9, 3.528795633547256*^9}, {3.5287956731045732`*^9, 
  3.528795734289753*^9}, {3.52879801317258*^9, 3.5287980273253107`*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"96753484-d6a1-4335-8b6d-98d4eec45b26"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"V2Onemode", "[", 
    RowBox[{"{", "}"}], "]"}], "=", "0"}], ";"}]], "Input",
 CellChangeTimes->{{3.528795411323997*^9, 3.528795417094638*^9}, {
  3.528795554043408*^9, 3.528795584689343*^9}, {3.528812884412471*^9, 
  3.5288128867958593`*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"37008c45-022c-4526-8ef2-0ca8ce3bacda"],

Cell[BoxData[
 RowBox[{
  RowBox[{"V2Onemode", "[", "x_", "]"}], ":=", 
  RowBox[{
   RowBox[{"NOtoOne", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"NO", "@@", 
       RowBox[{"(", 
        RowBox[{"x", "/.", " ", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"v2", ",", "w_", ",", "n_"}], "}"}], "\[RuleDelayed]", " ", 
          RowBox[{
           RowBox[{"Derivative", "[", "n", "]"}], "[", 
           RowBox[{"V1", "[", "w", "]"}], "]"}]}]}], ")"}]}], ")"}], "/.", 
     RowBox[{
      RowBox[{"NO", "[", "i_", "]"}], "\[RuleDelayed]", " ", "i"}]}], "]"}], "/.",
    " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"a", "[", "1", "]"}], "\[Rule]", " ", 
      RowBox[{"a", "[", "3", "]"}]}], ",", 
     RowBox[{
      RowBox[{"a", "[", "2", "]"}], "\[Rule]", 
      RowBox[{"a", "[", "4", "]"}]}], ",", 
     RowBox[{
      RowBox[{"q", "[", "1", "]"}], "\[Rule]", " ", 
      RowBox[{"q", "[", "3", "]"}]}], ",", 
     RowBox[{
      RowBox[{"q", "[", "2", "]"}], "\[Rule]", " ", 
      RowBox[{"q", "[", "4", "]"}]}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.528795217425527*^9, 3.528795219026885*^9}, {
  3.528795255946538*^9, 3.528795345080737*^9}, {3.528795466965515*^9, 
  3.528795494893359*^9}, {3.528795527052219*^9, 3.528795591498569*^9}, {
  3.528795624538661*^9, 3.528795633547256*^9}, {3.5287956731045732`*^9, 
  3.528795734289753*^9}, {3.52879801317258*^9, 3.5287980273253107`*^9}, {
  3.528812890366551*^9, 3.528812895131406*^9}, {3.5288154407851067`*^9, 
  3.528815447629826*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"065fc314-cc3f-46da-8cbf-f2fd8e23cc88"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"V1Zeromode", "[", 
    RowBox[{"{", "}"}], "]"}], "=", "1"}], ";"}]], "Input",
 CellChangeTimes->{{3.528795411323997*^9, 3.528795417094638*^9}, {
  3.528795554043408*^9, 3.528795584689343*^9}, {3.528795751694557*^9, 
  3.528795752182275*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"a79f5eea-2bd2-42ff-8584-0377cf7abc47"],

Cell[BoxData[
 RowBox[{
  RowBox[{"V1Zeromode", "[", "x_", "]"}], ":=", 
  RowBox[{"NOtoZero", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"NO", "@@", 
      RowBox[{"(", 
       RowBox[{"x", "/.", " ", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"v1", ",", "w_", ",", "n_"}], "}"}], "\[RuleDelayed]", " ", 
         
         RowBox[{
          RowBox[{"Derivative", "[", "n", "]"}], "[", 
          RowBox[{"V1", "[", "w", "]"}], "]"}]}]}], ")"}]}], ")"}], "/.", 
    RowBox[{
     RowBox[{"NO", "[", "i_", "]"}], "\[RuleDelayed]", " ", "i"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.528795217425527*^9, 3.528795219026885*^9}, {
  3.528795255946538*^9, 3.528795345080737*^9}, {3.528795466965515*^9, 
  3.528795494893359*^9}, {3.528795527052219*^9, 3.528795591498569*^9}, {
  3.528795624538661*^9, 3.528795633547256*^9}, {3.5287956731045732`*^9, 
  3.5287957730632687`*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"fc0e8a85-a948-4526-860d-ac5a3334839f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"V1Onemode", "[", 
    RowBox[{"{", "}"}], "]"}], "=", "0"}], ";"}]], "Input",
 CellChangeTimes->{{3.528795411323997*^9, 3.528795417094638*^9}, {
  3.528795554043408*^9, 3.528795584689343*^9}, {3.528795751694557*^9, 
  3.528795752182275*^9}, {3.528812910323951*^9, 3.528812914962731*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"e55ba1d2-d7a2-45ef-9491-c1746483dd32"],

Cell[BoxData[
 RowBox[{
  RowBox[{"V1Onemode", "[", "x_", "]"}], ":=", 
  RowBox[{"NOtoOne", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"NO", "@@", 
      RowBox[{"(", 
       RowBox[{"x", "/.", " ", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"v1", ",", "w_", ",", "n_"}], "}"}], "\[RuleDelayed]", " ", 
         
         RowBox[{
          RowBox[{"Derivative", "[", "n", "]"}], "[", 
          RowBox[{"V1", "[", "w", "]"}], "]"}]}]}], ")"}]}], ")"}], "/.", 
    RowBox[{
     RowBox[{"NO", "[", "i_", "]"}], "\[RuleDelayed]", " ", "i"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.528795217425527*^9, 3.528795219026885*^9}, {
  3.528795255946538*^9, 3.528795345080737*^9}, {3.528795466965515*^9, 
  3.528795494893359*^9}, {3.528795527052219*^9, 3.528795591498569*^9}, {
  3.528795624538661*^9, 3.528795633547256*^9}, {3.5287956731045732`*^9, 
  3.5287957730632687`*^9}, {3.528812917461409*^9, 3.528812922444703*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"eca0cf2a-8092-4877-b0da-85e1d4a407de"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NOtoZero", "[", "x_", "]"}], ":=", 
  RowBox[{
   RowBox[{"NOtoZero", "[", "x", "]"}], "=", 
   RowBox[{"ExtractZero", "[", 
    RowBox[{"x", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"TT", "\[Rule]", "T"}], ",", 
       RowBox[{
        RowBox[{"V1", "[", "2", "]"}], "\[Rule]", " ", "V12"}], ",", 
       RowBox[{
        RowBox[{"V1", "[", "3", "]"}], "\[Rule]", " ", "V13"}]}], "}"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.528795805805785*^9, 3.5287958446927433`*^9}, {
  3.528797633355063*^9, 3.5287976371744137`*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"1d31bbcb-3eea-4ac6-a380-1b4e13a4a456"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NOtoOne", "[", "x_", "]"}], ":=", 
  RowBox[{
   RowBox[{"NOtoOne", "[", "x", "]"}], "=", 
   RowBox[{"ExtractOne", "[", 
    RowBox[{"x", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"TT", "\[Rule]", "T"}], ",", 
       RowBox[{
        RowBox[{"V1", "[", "2", "]"}], "\[Rule]", " ", "V12"}], ",", 
       RowBox[{
        RowBox[{"V1", "[", "3", "]"}], "\[Rule]", " ", "V13"}]}], "}"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.528795805805785*^9, 3.5287958446927433`*^9}, {
  3.528797633355063*^9, 3.5287976371744137`*^9}, {3.528812930124897*^9, 
  3.528812941308297*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"98df912d-8a77-4fa9-8477-995992348a3c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ExtractZero", "[", "x_", "]"}], ":=", 
  RowBox[{"Expand", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"x", "//.", 
       RowBox[{
        RowBox[{"NO", "[", 
         RowBox[{"p_", ",", "q_"}], "]"}], "\[RuleDelayed]", " ", 
        RowBox[{"p", " ", "q"}]}]}], " ", ")"}], "/.", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Derivative", "[", "n_", "]"}], "[", 
       RowBox[{"J", "[", "k_", "]"}], "]"}], "\[RuleDelayed]", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "^", "n"}], " ", 
       RowBox[{"n", "!"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"a", "[", "k", "]"}], "-", 
         RowBox[{"Q", " ", 
          RowBox[{
          "weylvec", "\[LeftDoubleBracket]", "k", 
           "\[RightDoubleBracket]"}]}]}], ")"}]}]}]}], "/.", " ", 
    RowBox[{
     RowBox[{"J", "[", "k_", "]"}], "\[RuleDelayed]", " ", 
     RowBox[{
      RowBox[{"a", "[", "k", "]"}], "-", 
      RowBox[{"Q", " ", 
       RowBox[{
       "weylvec", "\[LeftDoubleBracket]", "k", 
        "\[RightDoubleBracket]"}]}]}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.528795890772843*^9, 3.528796000466517*^9}, {
   3.528796642178701*^9, 3.528796645850483*^9}, 3.528797628382605*^9, {
   3.528797942371949*^9, 3.5287979474550743`*^9}, {3.528798036374084*^9, 
   3.5287980555883827`*^9}, {3.528798091683343*^9, 3.528798097875702*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"b2f1b8a0-f179-40ec-8e0d-4d467aaa1edd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ExtractOne", "[", "x_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"tmp", ",", "deg"}], "}"}], ",", 
    RowBox[{
     RowBox[{"tmp", "=", 
      RowBox[{"Expand", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x", "//.", 
          RowBox[{
           RowBox[{"NO", "[", 
            RowBox[{"p_", ",", "q_"}], "]"}], "\[RuleDelayed]", " ", 
           RowBox[{"p", " ", "q"}]}]}], " ", ")"}], "/.", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"J", "[", "k_", "]"}], "\[RuleDelayed]", " ", 
           RowBox[{"c", 
            RowBox[{"(", " ", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"a", "[", "k", "]"}], "-", 
                 RowBox[{"Q", " ", 
                  RowBox[{
                  "weylvec", "\[LeftDoubleBracket]", "k", 
                   "\[RightDoubleBracket]"}]}]}], ")"}], "/", "z"}], "+", " ", 
              RowBox[{"q", "[", "k", "]"}]}], ")"}]}]}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Derivative", "[", "n_", "]"}], "[", 
            RowBox[{"J", "[", "k_", "]"}], "]"}], "\[RuleDelayed]", 
           RowBox[{
            RowBox[{"c", "^", 
             RowBox[{"(", 
              RowBox[{"n", "+", "1"}], ")"}]}], " ", 
            RowBox[{"D", "[", " ", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"a", "[", "k", "]"}], "-", 
                  RowBox[{"Q", " ", 
                   RowBox[{
                   "weylvec", "\[LeftDoubleBracket]", "k", 
                    "\[RightDoubleBracket]"}]}]}], ")"}], "/", "z"}], "+", 
               " ", 
               RowBox[{"q", "[", "k", "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"z", ",", "n"}], "}"}]}], "]"}]}]}]}], "}"}]}], 
       "]"}]}], ";", 
     RowBox[{"deg", "=", 
      RowBox[{
       RowBox[{"Length", "[", 
        RowBox[{"CoefficientList", "[", 
         RowBox[{"tmp", ",", "c"}], "]"}], "]"}], "-", "1"}]}], ";", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"z", "^", "deg"}], " ", "tmp"}], ",", "z"}], "]"}], "/.", 
      RowBox[{"c", "\[Rule]", "1"}]}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.528795890772843*^9, 3.528796000466517*^9}, {
   3.528796642178701*^9, 3.528796645850483*^9}, 3.528797628382605*^9, {
   3.528797942371949*^9, 3.5287979474550743`*^9}, {3.528798036374084*^9, 
   3.5287980555883827`*^9}, {3.528798091683343*^9, 3.528798097875702*^9}, {
   3.5288129804203444`*^9, 3.528813021274611*^9}, {3.528813081969515*^9, 
   3.528813117881125*^9}, {3.528813203276224*^9, 3.528813244384921*^9}, {
   3.528813314974102*^9, 3.528813336734234*^9}, {3.528813435395854*^9, 
   3.528813533195068*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"93af83e8-60fe-439d-9f5b-1f73313153c7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"A", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"a", "[", "i", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.528613528746112*^9, 3.5286135400246*^9}, {
  3.528771009792313*^9, 3.528771011624207*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"9e41c0fc-15f1-4f3f-8a2c-3560ac7a6434"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"a", "[", "1", "]"}], ",", 
   RowBox[{"a", "[", "2", "]"}], ",", 
   RowBox[{"a", "[", "3", "]"}], ",", 
   RowBox[{"a", "[", "4", "]"}], ",", 
   RowBox[{"a", "[", "5", "]"}], ",", 
   RowBox[{"a", "[", "6", "]"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.528771011977562*^9, 3.528772677051597*^9, 3.528774024539752*^9, 
   3.528774307488605*^9, 3.528796102997607*^9, 3.528797820281579*^9, 
   3.528798067201146*^9, 3.52881034328263*^9, 3.528812560581438*^9, 
   3.528815463267687*^9, 3.528882204338812*^9, 3.5288822362259893`*^9, 
   3.8865420822312727`*^9, 3.886565134069582*^9, 3.886565689088179*^9, 
   3.886569259004884*^9, 3.886580380176034*^9, {3.8865804363266563`*^9, 
   3.886580450528098*^9}},
 CellLabel->"Out[72]=",ExpressionUUID->"56a4ec75-8903-4fc6-b139-cf8b91561409"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Let us now extract the zero modes and the -1 modes. We make sanity checks \
along the way, by confirming the shifted Weyl invariance:\
\>", "Subsection",
 CellChangeTimes->{{3.5258346498344812`*^9, 3.525834655929647*^9}, {
  3.528602726069014*^9, 3.528602736525262*^9}, {3.528788154299244*^9, 
  3.5287882866867933`*^9}, {3.528788358549149*^9, 3.528788395964314*^9}, {
  3.528881828504759*^9, 3.52888208741597*^9}, {3.528882170304132*^9, 
  3.528882188085456*^9}, {3.5288822929070044`*^9, 3.5288824349426126`*^9}, {
  3.5288824669428883`*^9, 3.5288824912290154`*^9}, {3.886579992852487*^9, 
  3.886580013132474*^9}},ExpressionUUID->"bb2578ce-93f2-4a5d-afdc-\
0e1de8b9bb3e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"weyl", "[", "\[Alpha]_", "]"}], ":=", 
  RowBox[{
   RowBox[{"weyl", "[", "\[Alpha]", "]"}], "=", 
   RowBox[{"Expand", "[", 
    RowBox[{"A", "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Alpha]", ".", "A"}], ")"}], "\[Alpha]"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.528613464611691*^9, 3.5286135570134563`*^9}, {
   3.528613607524877*^9, 3.528613609188587*^9}, 3.528613649370947*^9, {
   3.528771017783223*^9, 3.5287710200003633`*^9}, {3.528771074902845*^9, 
   3.528771084790008*^9}, {3.528773405367331*^9, 3.528773406942831*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"1a2505ee-c99d-4b25-9932-36ee17c0a479"],

Cell[BoxData[
 RowBox[{
  RowBox[{"WeylCheck", "[", 
   RowBox[{"\[Alpha]_", ",", "x_"}], "]"}], ":=", 
  RowBox[{"Expand", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"x", "/.", " ", 
      RowBox[{
       RowBox[{"a", "[", "i_", "]"}], "\[RuleDelayed]", " ", 
       RowBox[{
        RowBox[{"weyl", "[", "\[Alpha]", "]"}], "\[LeftDoubleBracket]", "i", 
        "\[RightDoubleBracket]"}]}]}], ")"}], "-", "x"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5286135674866858`*^9, 3.5286136493761272`*^9}, {
  3.5287710413598967`*^9, 3.528771115095179*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"9696e11a-5efd-4eb5-a83d-fcfe84466f76"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Z2", "=", 
  RowBox[{
   RowBox[{"w2", "/.", 
    RowBox[{"OP", "\[Rule]", " ", "Zeromode"}]}], "//", "Expand"}]}]], "Input",\

 CellChangeTimes->{{3.5287950679394293`*^9, 3.5287950752224207`*^9}, {
  3.528796110885871*^9, 3.52879611154174*^9}, {3.528798081177594*^9, 
  3.528798107265061*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"d629db19-4e78-4748-b494-7a87f95261b4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "39"}], " ", 
   SuperscriptBox["Q", "2"]}], "+", 
  FractionBox[
   SuperscriptBox[
    RowBox[{"a", "[", "1", "]"}], "2"], "2"], "+", 
  FractionBox[
   SuperscriptBox[
    RowBox[{"a", "[", "2", "]"}], "2"], "2"], "+", 
  FractionBox[
   SuperscriptBox[
    RowBox[{"a", "[", "3", "]"}], "2"], "2"], "+", 
  FractionBox[
   SuperscriptBox[
    RowBox[{"a", "[", "4", "]"}], "2"], "2"], "+", 
  FractionBox[
   SuperscriptBox[
    RowBox[{"a", "[", "5", "]"}], "2"], "2"], "+", 
  FractionBox[
   SuperscriptBox[
    RowBox[{"a", "[", "6", "]"}], "2"], "2"]}]], "Output",
 CellChangeTimes->{
  3.528795427326929*^9, {3.52879547061204*^9, 3.5287954998887987`*^9}, 
   3.528795538955605*^9, {3.528795765009754*^9, 3.528795774716031*^9}, 
   3.52879585115075*^9, 3.528796010624649*^9, 3.528796111923048*^9, 
   3.528796486170731*^9, {3.5287966082117577`*^9, 3.528796632552121*^9}, 
   3.528797820459071*^9, {3.528798075297617*^9, 3.5287981075610867`*^9}, 
   3.528810343396894*^9, 3.528812560680172*^9, 3.528815463382827*^9, 
   3.5288822044230223`*^9, 3.528882236282256*^9, 3.886542082257925*^9, 
   3.8865651340834637`*^9, 3.886565689094418*^9, 3.8865692590103292`*^9, 
   3.886580380183188*^9, {3.886580436344446*^9, 3.886580450902961*^9}},
 CellLabel->"Out[75]=",ExpressionUUID->"6e946095-335c-4561-a438-92fa40bd6ecf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"WeylCheck", "[", 
     RowBox[{
      RowBox[{"roots", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}],
       ",", "Z2"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.5287961349658337`*^9, 3.528796135084895*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"7a92d6d3-8430-48a5-a375-a20432a84532"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.5287961357817707`*^9, {3.528796622349118*^9, 3.528796654044168*^9}, 
   3.528797820589192*^9, 3.528798108410941*^9, 3.528810343452031*^9, 
   3.528812560723332*^9, 3.5288154634407463`*^9, 3.528882204568659*^9, 
   3.528882236328494*^9, 3.886542082276126*^9, 3.886565134087122*^9, 
   3.886565689106159*^9, 3.886569259013507*^9, 3.88658038019203*^9, {
   3.886580436348632*^9, 3.8865804509161863`*^9}},
 CellLabel->"Out[76]=",ExpressionUUID->"e0d132ce-b453-450c-9432-5c9cc22cf522"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"O2", "=", 
  RowBox[{
   RowBox[{"w2", "/.", 
    RowBox[{"OP", "\[Rule]", " ", "Onemode"}]}], "//", "Expand"}]}]], "Input",\

 CellChangeTimes->{{3.5287950679394293`*^9, 3.5287950752224207`*^9}, {
  3.528796110885871*^9, 3.52879611154174*^9}, {3.528798081177594*^9, 
  3.528798107265061*^9}, {3.528813552661331*^9, 3.528813558444889*^9}},
 CellLabel->"In[77]:=",ExpressionUUID->"ef5edc39-1abd-4162-8910-beb2f3682386"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"Q", " ", 
     RowBox[{"q", "[", "1", "]"}]}], 
    SqrtBox["2"]]}], "+", 
  RowBox[{
   RowBox[{"a", "[", "1", "]"}], " ", 
   RowBox[{"q", "[", "1", "]"}]}], "-", 
  RowBox[{
   SqrtBox[
    FractionBox["3", "2"]], " ", "Q", " ", 
   RowBox[{"q", "[", "2", "]"}]}], "+", 
  RowBox[{
   RowBox[{"a", "[", "2", "]"}], " ", 
   RowBox[{"q", "[", "2", "]"}]}], "-", 
  FractionBox[
   RowBox[{"Q", " ", 
    RowBox[{"q", "[", "3", "]"}]}], 
   SqrtBox["2"]], "+", 
  RowBox[{
   RowBox[{"a", "[", "3", "]"}], " ", 
   RowBox[{"q", "[", "3", "]"}]}], "-", 
  RowBox[{
   SqrtBox[
    FractionBox["3", "2"]], " ", "Q", " ", 
   RowBox[{"q", "[", "4", "]"}]}], "+", 
  RowBox[{
   RowBox[{"a", "[", "4", "]"}], " ", 
   RowBox[{"q", "[", "4", "]"}]}], "-", 
  RowBox[{"7", " ", 
   SqrtBox[
    FractionBox["3", "2"]], " ", "Q", " ", 
   RowBox[{"q", "[", "5", "]"}]}], "+", 
  RowBox[{
   RowBox[{"a", "[", "5", "]"}], " ", 
   RowBox[{"q", "[", "5", "]"}]}], "-", 
  FractionBox[
   RowBox[{"Q", " ", 
    RowBox[{"q", "[", "6", "]"}]}], 
   SqrtBox["2"]], "+", 
  RowBox[{
   RowBox[{"a", "[", "6", "]"}], " ", 
   RowBox[{"q", "[", "6", "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.528795427326929*^9, {3.52879547061204*^9, 3.5287954998887987`*^9}, 
   3.528795538955605*^9, {3.528795765009754*^9, 3.528795774716031*^9}, 
   3.52879585115075*^9, 3.528796010624649*^9, 3.528796111923048*^9, 
   3.528796486170731*^9, {3.5287966082117577`*^9, 3.528796632552121*^9}, 
   3.528797820459071*^9, {3.528798075297617*^9, 3.5287981075610867`*^9}, 
   3.528810343396894*^9, 3.528812560680172*^9, 3.528813559225848*^9, 
   3.52881546349034*^9, 3.528882204620261*^9, 3.528882236432053*^9, 
   3.886542082286261*^9, 3.8865651340969753`*^9, 3.88656568911195*^9, 
   3.886569259025535*^9, 3.886580380198021*^9, {3.886580436351153*^9, 
   3.88658045092246*^9}},
 CellLabel->"Out[77]=",ExpressionUUID->"18b7f5fd-bf98-49a8-9172-ad9b0faa78fc"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Z5", "=", 
   RowBox[{
    RowBox[{"w5", "/.", 
     RowBox[{"OP", "\[Rule]", " ", "Zeromode"}]}], "//", "Expand"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.5287950679394293`*^9, 3.5287950752224207`*^9}, {
  3.528796110885871*^9, 3.52879611154174*^9}, {3.528796659224286*^9, 
  3.52879668666991*^9}, {3.528798109976163*^9, 3.528798110168621*^9}},
 CellLabel->"In[78]:=",ExpressionUUID->"817dbeec-51a7-4e5d-80f3-8d558c827b23"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"WeylCheck", "[", 
     RowBox[{
      RowBox[{"roots", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}],
       ",", "Z5"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.5287961349658337`*^9, 3.528796135084895*^9}, {
  3.528796713479726*^9, 3.528796714991283*^9}},
 CellLabel->"In[79]:=",ExpressionUUID->"86aabf0a-953e-479c-9703-3104db8c61d2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.5287961357817707`*^9, {3.528796622349118*^9, 3.528796654044168*^9}, {
   3.528796692948174*^9, 3.528796715658188*^9}, 3.5287978209382772`*^9, 
   3.528798113862096*^9, 3.528810343589679*^9, 3.5288125608891163`*^9, 
   3.528815463730863*^9, 3.528882204685939*^9, 3.528882236614204*^9, 
   3.886542082356085*^9, 3.886565134142542*^9, 3.886565689150106*^9, 
   3.886569259062985*^9, 3.886580380241728*^9, {3.886580436383768*^9, 
   3.88658045096423*^9}},
 CellLabel->"Out[79]=",ExpressionUUID->"69071047-9496-4ef0-8375-5b3e50909587"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"O5", "=", 
   RowBox[{
    RowBox[{"w5", "/.", 
     RowBox[{"OP", "\[Rule]", " ", "Onemode"}]}], "//", "Expand"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.5287950679394293`*^9, 3.5287950752224207`*^9}, {
  3.528796110885871*^9, 3.52879611154174*^9}, {3.528798081177594*^9, 
  3.528798107265061*^9}, {3.528813552661331*^9, 3.528813558444889*^9}, {
  3.5288136089321337`*^9, 3.528813613315826*^9}},
 CellLabel->"In[80]:=",ExpressionUUID->"d07fd9c3-207b-4246-b6bc-be4988733a04"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Z6", "=", 
   RowBox[{
    RowBox[{"w6", "/.", 
     RowBox[{"OP", "\[Rule]", " ", "Zeromode"}]}], "//", "Expand"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.5287950679394293`*^9, 3.5287950752224207`*^9}, {
  3.528796110885871*^9, 3.52879611154174*^9}, {3.528796659224286*^9, 
  3.528796701007022*^9}, {3.528798115425251*^9, 3.528798115584721*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"d0833ce5-b8dc-41d2-b8d4-306158a59200"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"WeylCheck", "[", 
     RowBox[{
      RowBox[{"roots", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}],
       ",", "Z6"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.5287961349658337`*^9, 3.528796135084895*^9}, {
  3.528796719942729*^9, 3.5287967200945473`*^9}},
 CellLabel->"In[82]:=",ExpressionUUID->"a9c48bf8-2cf9-4e66-9112-5b6338f5c295"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.5287961357817707`*^9, {3.528796622349118*^9, 3.528796654044168*^9}, {
   3.528796692948174*^9, 3.528796727035223*^9}, 3.528797821821559*^9, 
   3.528798118475706*^9, 3.528810344765834*^9, 3.528812561640526*^9, 
   3.5288154647584143`*^9, 3.5288822047510643`*^9, 3.528882237445017*^9, 
   3.886542083450447*^9, 3.886565134376924*^9, 3.886565689369042*^9, 
   3.8865692592854033`*^9, 3.886580380461473*^9, {3.88658043651115*^9, 
   3.886580451182604*^9}},
 CellLabel->"Out[82]=",ExpressionUUID->"b770cbce-558c-40c3-870e-e6f30a6dbe0d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"O6", "=", 
   RowBox[{
    RowBox[{"w6", "/.", 
     RowBox[{"OP", "\[Rule]", " ", "Onemode"}]}], "//", "Expand"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.5287950679394293`*^9, 3.5287950752224207`*^9}, {
  3.528796110885871*^9, 3.52879611154174*^9}, {3.528798081177594*^9, 
  3.528798107265061*^9}, {3.528813552661331*^9, 3.528813558444889*^9}, {
  3.5288136089321337`*^9, 3.528813613315826*^9}, {3.52881369405884*^9, 
  3.5288136966018877`*^9}},
 CellLabel->"In[83]:=",ExpressionUUID->"bc24bd91-722b-436f-b245-1cbb9743eaae"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Z8", "=", 
   RowBox[{
    RowBox[{"w8", "/.", 
     RowBox[{"OP", "\[Rule]", " ", "Zeromode"}]}], "//", "Expand"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.5287950679394293`*^9, 3.5287950752224207`*^9}, {
  3.528796110885871*^9, 3.52879611154174*^9}, {3.528796659224286*^9, 
  3.528796701007022*^9}, {3.528796732423032*^9, 3.5287967532610273`*^9}, {
  3.5287981195688972`*^9, 3.528798119744631*^9}},
 CellLabel->"In[84]:=",ExpressionUUID->"f7ddb53e-99d9-4919-b664-fd185795d8c4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"WeylCheck", "[", 
     RowBox[{
      RowBox[{"roots", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}],
       ",", "Z8"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.5287961349658337`*^9, 3.528796135084895*^9}, {
  3.528796719942729*^9, 3.528796760422162*^9}},
 CellLabel->"In[85]:=",ExpressionUUID->"bf0a2761-6865-428f-8fef-02ddcfa69c27"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.5287961357817707`*^9, {3.528796622349118*^9, 3.528796654044168*^9}, {
   3.528796692948174*^9, 3.528796727035223*^9}, 3.5287967621730003`*^9, 
   3.528797826904551*^9, 3.528798125698131*^9, 3.528810347944393*^9, 
   3.528812564782949*^9, 3.528815469137706*^9, 3.528882204816761*^9, 
   3.5288822416991987`*^9, 3.8865420855500402`*^9, 3.886565135942885*^9, 
   3.8865656904584*^9, 3.8865692608152447`*^9, 3.886580382032427*^9, {
   3.886580437164156*^9, 3.8865804523490763`*^9}},
 CellLabel->"Out[85]=",ExpressionUUID->"1e21b940-4358-4582-8379-0efb42a540ff"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"O8", "=", 
   RowBox[{
    RowBox[{"w8", "/.", 
     RowBox[{"OP", "\[Rule]", " ", "Onemode"}]}], "//", "Expand"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.5287950679394293`*^9, 3.5287950752224207`*^9}, {
  3.528796110885871*^9, 3.52879611154174*^9}, {3.528798081177594*^9, 
  3.528798107265061*^9}, {3.528813552661331*^9, 3.528813558444889*^9}, {
  3.5288136089321337`*^9, 3.5288136331471024`*^9}},
 CellLabel->"In[86]:=",ExpressionUUID->"26dc3bb4-cfd1-408c-a7b3-054825d706b2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Z9", "=", 
   RowBox[{
    RowBox[{"w9", "/.", 
     RowBox[{"OP", "\[Rule]", " ", "Zeromode"}]}], "//", "Expand"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.5287950679394293`*^9, 3.5287950752224207`*^9}, {
  3.528796110885871*^9, 3.52879611154174*^9}, {3.528796659224286*^9, 
  3.528796701007022*^9}, {3.528796732423032*^9, 3.528796733950892*^9}, {
  3.5287981307925587`*^9, 3.5287981310553493`*^9}},
 CellLabel->"In[87]:=",ExpressionUUID->"472d34a3-4006-4da4-a592-202840501c47"],

Cell[BoxData[
 RowBox[{
  RowBox[{"O9", "=", 
   RowBox[{
    RowBox[{"w9", "/.", 
     RowBox[{"OP", "\[Rule]", " ", "Onemode"}]}], "//", "Expand"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.5287950679394293`*^9, 3.5287950752224207`*^9}, {
  3.528796110885871*^9, 3.52879611154174*^9}, {3.528798081177594*^9, 
  3.528798107265061*^9}, {3.528813552661331*^9, 3.528813558444889*^9}, {
  3.5288136089321337`*^9, 3.528813641018999*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"cd19db2b-59ab-4431-a86a-c6fddc1fefb4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"WeylCheck", "[", 
     RowBox[{
      RowBox[{"roots", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}],
       ",", "Z9"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.5287961349658337`*^9, 3.528796135084895*^9}, {
  3.528796719942729*^9, 3.5287967433494663`*^9}},
 CellLabel->"In[89]:=",ExpressionUUID->"99f9ed71-14d6-47b8-993a-7846521be261"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.5287961357817707`*^9, {3.528796622349118*^9, 3.528796654044168*^9}, {
   3.528796692948174*^9, 3.5287967540466213`*^9}, 3.528797838119728*^9, 
   3.5287981406105757`*^9, 3.528810355979824*^9, 3.528812572911448*^9, 
   3.528815493996849*^9, 3.528882205046173*^9, 3.5288822664269447`*^9, 
   3.886542099829032*^9, 3.886565144037965*^9, 3.8865656985397387`*^9, 
   3.886569268909608*^9, 3.886580390012961*^9, {3.886580441639565*^9, 
   3.886580460442335*^9}},
 CellLabel->"Out[89]=",ExpressionUUID->"242b861e-afcf-4252-a135-fd8c548407cc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"Z12", "=", 
    RowBox[{
     RowBox[{"w12", "/.", 
      RowBox[{"OP", "\[Rule]", " ", "Zeromode"}]}], "//", "Expand"}]}], ";"}],
   "]"}]], "Input",
 CellChangeTimes->{{3.5287950679394293`*^9, 3.5287950752224207`*^9}, {
  3.528796110885871*^9, 3.52879611154174*^9}, {3.528796659224286*^9, 
  3.528796701007022*^9}, {3.528796732423032*^9, 3.528796733950892*^9}, {
  3.528796767118137*^9, 3.528796769773776*^9}, {3.528798141191568*^9, 
  3.528798141632086*^9}, {3.886580430042808*^9, 3.886580433438188*^9}},
 CellLabel->"In[90]:=",ExpressionUUID->"6da374cd-c244-4897-85b3-c5a2c9174e46"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"51.286915`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.88658042822692*^9, 3.886580511745861*^9},
 CellLabel->"Out[90]=",ExpressionUUID->"27d55550-5255-4667-9307-3264bd59bb79"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"WeylCheck", "[", 
     RowBox[{
      RowBox[{"roots", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}],
       ",", "Z12"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.5287961349658337`*^9, 3.528796135084895*^9}, {
  3.528796719942729*^9, 3.5287967433494663`*^9}, {3.528796777790914*^9, 
  3.5287967779727783`*^9}},
 CellLabel->"In[91]:=",ExpressionUUID->"be986728-5ad7-45dd-80a0-fc67763f2e40"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.5287961357817707`*^9, {3.528796622349118*^9, 3.528796654044168*^9}, {
   3.528796692948174*^9, 3.5287967540466213`*^9}, 3.5288106302785587`*^9, 
   3.886542213841074*^9, 3.886565206489896*^9, 3.88656576091607*^9, 
   3.886569331449336*^9, 3.8865805238932943`*^9},
 CellLabel->"Out[91]=",ExpressionUUID->"d44868aa-a854-4f4a-bb35-05e6218f6bcf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"O12", "=", 
    RowBox[{
     RowBox[{"w12", "/.", 
      RowBox[{"OP", "\[Rule]", " ", "Onemode"}]}], "//", "Expand"}]}], ";"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.5287950679394293`*^9, 3.5287950752224207`*^9}, {
  3.528796110885871*^9, 3.52879611154174*^9}, {3.528796659224286*^9, 
  3.528796701007022*^9}, {3.528796732423032*^9, 3.528796733950892*^9}, {
  3.528796767118137*^9, 3.528796769773776*^9}, {3.528798141191568*^9, 
  3.528798141632086*^9}, {3.5288137223853188`*^9, 3.52881372740094*^9}, {
  3.886565281453805*^9, 3.886565289748201*^9}},
 CellLabel->"In[92]:=",ExpressionUUID->"17db2aa9-b7de-42ac-9bf9-0238aa0cc083"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"178.880364`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.886565936683572*^9, 3.886569509194425*^9, 
  3.8865807027872353`*^9},
 CellLabel->"Out[92]=",ExpressionUUID->"f4a8fe03-5081-43a6-92fe-fc359f37fc88"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Onemodes", "=", 
   RowBox[{"{", 
    RowBox[{"O2", ",", "O5", ",", "O6", ",", "O8", ",", "O9", ",", "O12"}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5288148439052763`*^9, 3.5288148601550827`*^9}},
 CellLabel->"In[93]:=",ExpressionUUID->"6ce7f769-d7b0-42ac-affc-fae8a4064ed5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"matrix", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{
       "Onemodes", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}], 
       ",", 
       RowBox[{"q", "[", "i", "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "6"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.528814883920793*^9, 3.528814928009906*^9}, {
  3.5288826472280693`*^9, 3.528882647571959*^9}, {3.528882679991498*^9, 
  3.528882680378677*^9}},
 CellLabel->"In[94]:=",ExpressionUUID->"cad0ba46-4468-4f06-aee8-c726d4c12c33"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Norm of the Whittaker vector. The prefactor is to make the final results nice \
:)\
\>", "Subsection",
 CellChangeTimes->{{3.528841039999154*^9, 3.528841094915038*^9}, {
  3.5288411283229017`*^9, 3.528841156561451*^9}, {3.528841350093231*^9, 
  3.528841367140938*^9}, {3.528882619633552*^9, 3.528882643761156*^9}, {
  3.5288827058791018`*^9, 
  3.528882728575101*^9}},ExpressionUUID->"a7896647-b084-4fd2-a6ed-\
462f2ab6d178"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Whit", "[", "x_", "]"}], ":=", 
  RowBox[{"147456", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"AA", ",", "BB"}], "}"}], ",", 
     RowBox[{
      RowBox[{"AA", "=", 
       RowBox[{"matrix", "/.", " ", 
        RowBox[{
         RowBox[{"a", "[", "i_", "]"}], "\[RuleDelayed]", " ", 
         RowBox[{
         "x", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}]}]}], 
      ";", 
      RowBox[{"BB", "=", 
       RowBox[{"matrix", "/.", " ", 
        RowBox[{
         RowBox[{"a", "[", "i_", "]"}], "\[RuleDelayed]", " ", 
         RowBox[{"-", 
          RowBox[{
          "x", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}]}]}]}],
       ";", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Inverse", "[", "AA", "]"}], "\[LeftDoubleBracket]", "6", 
         "\[RightDoubleBracket]"}], ")"}], ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Inverse", "[", "BB", "]"}], "\[LeftDoubleBracket]", "6", 
         "\[RightDoubleBracket]"}], ")"}]}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.5288149433064404`*^9, 3.528814970864024*^9}, {
  3.5288150012632732`*^9, 3.5288150260238247`*^9}, {3.528815108293735*^9, 
  3.528815181084832*^9}, {3.528815265242086*^9, 3.528815271473873*^9}, {
  3.528816328670185*^9, 3.528816336638908*^9}, {3.5288178759218388`*^9, 
  3.528817885044099*^9}, {3.5288826856057043`*^9, 3.528882696939447*^9}},
 CellLabel->"In[95]:=",ExpressionUUID->"f98a466f-66f9-47cf-8331-53d415cddeee"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Instanton part", "Chapter",
 CellChangeTimes->{{3.886579572669814*^9, 
  3.886579576442832*^9}},ExpressionUUID->"e78c6e8d-d308-4b7e-a4bc-\
1328c891344f"],

Cell[CellGroupData[{

Cell["We create 72 roots of E6 in our basis:", "Section",
 CellChangeTimes->{{3.528841039999154*^9, 3.528841066572381*^9}, {
  3.88658027638057*^9, 
  3.886580285266397*^9}},ExpressionUUID->"aa857af4-ec53-427c-a760-\
9937aba88fe0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"posa2roots", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.5279302883256493`*^9, 3.527930297602427*^9}, 
   3.527930338129518*^9},
 CellLabel->"In[96]:=",ExpressionUUID->"95c9d6aa-1f32-43b0-9139-0a4b89b5c434"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.527930298265637*^9, 3.527930338837058*^9, 
  3.527931440837235*^9, 3.527933605077526*^9, 3.5279338548110657`*^9, 
  3.528814471969307*^9, 3.528816298963539*^9, 3.528817908873646*^9, 
  3.5288411673182*^9, 3.528883194023329*^9, 3.886542463431985*^9, 
  3.886542591256715*^9, 3.886542983393198*^9, 3.88654316285214*^9, 
  3.8865432296313877`*^9, 3.88654326066136*^9, 3.88654339378589*^9, 
  3.88656491449259*^9, 3.886565045446508*^9, 3.8865653897026033`*^9, 
  3.886565936784067*^9, 3.886569509210894*^9, 3.886580703156736*^9},
 CellLabel->"Out[96]=",ExpressionUUID->"d7a3994e-661f-46ff-9831-aad375663a4a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"a2roots", "=", 
  RowBox[{"posa2roots", "~", "Join", "~", 
   RowBox[{"-", "posa2roots"}]}]}]], "Input",
 CellChangeTimes->{{3.527930299392421*^9, 3.5279303080066023`*^9}, {
   3.527930340408369*^9, 3.527930341608417*^9}, 3.527930548387577*^9},
 CellLabel->"In[97]:=",ExpressionUUID->"95418641-4911-4c20-aa55-99a6448f7c6f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "1"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.527930308465197*^9, 3.5279303419444036`*^9, 
  3.527930548689369*^9, 3.5279314408864202`*^9, 3.527933605127081*^9, 
  3.527933854843349*^9, 3.528814472131398*^9, 3.528816299114052*^9, 
  3.5288179089542*^9, 3.528841167462669*^9, 3.528883194140438*^9, 
  3.886542464377151*^9, 3.886542591261595*^9, 3.886542983398987*^9, 
  3.886543162857203*^9, 3.886543229652605*^9, 3.8865432606818542`*^9, 
  3.886543393794959*^9, 3.886564914495191*^9, 3.886565045450947*^9, 
  3.886565390575489*^9, 3.88656593680593*^9, 3.886569509213377*^9, 
  3.886580703159629*^9},
 CellLabel->"Out[97]=",ExpressionUUID->"16f50475-9c84-43ce-aa60-e4d6bb0de667"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"tw", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"2", "/", "3"}], ",", 
      RowBox[{"1", "/", "3"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "/", "3"}], ",", 
      RowBox[{"1", "/", "3"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "/", "3"}], ",", 
      RowBox[{
       RowBox[{"-", "2"}], "/", "3"}]}], "}"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.527930333113262*^9, 3.527930421120055*^9}, {
  3.5279308774921513`*^9, 3.5279308776683893`*^9}},
 CellLabel->"In[98]:=",ExpressionUUID->"503ee6fe-7ba3-41d3-bc0c-69b15d9bdf1b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox["2", "3"], ",", 
     FractionBox["1", "3"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "3"]}], ",", 
     FractionBox["1", "3"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "3"]}], ",", 
     RowBox[{"-", 
      FractionBox["2", "3"]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.527930421745309*^9, 3.527930878016817*^9, 
  3.527931440930592*^9, 3.527933605177545*^9, 3.52793385488011*^9, 
  3.528814472343045*^9, 3.5288162991699867`*^9, 3.5288179090190983`*^9, 
  3.528841167499926*^9, 3.528883194189646*^9, 3.886542465257197*^9, 
  3.886542591279417*^9, 3.886542983404635*^9, 3.88654316287551*^9, 
  3.886543229657741*^9, 3.886543260688053*^9, 3.8865433938144197`*^9, 
  3.886564914497423*^9, 3.8865650454557533`*^9, 3.886565391230753*^9, 
  3.886565936832535*^9, 3.886569509237257*^9, 3.886580703173728*^9},
 CellLabel->"Out[98]=",ExpressionUUID->"a7c9ea07-f67e-495c-a49b-0379186c4acb"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"rootsViaA2A2A2", "=", " ", 
   RowBox[{
    RowBox[{"Flatten", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Join", "[", 
           RowBox[{"#", ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "]"}], ",", 
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}], ",", "#", ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}]}], "]"}], ",", 
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", "#"}], 
           "]"}]}], "}"}], "&"}], "/@", " ", "a2roots"}], ",", "1"}], "]"}], 
    "~", "Join", "~", 
    RowBox[{"Flatten", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Module", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"w1", "=", 
             RowBox[{"-", 
              RowBox[{
              "tw", "\[LeftDoubleBracket]", "i", 
               "\[RightDoubleBracket]"}]}]}], ",", 
            RowBox[{"w2", "=", 
             RowBox[{"-", 
              RowBox[{
              "tw", "\[LeftDoubleBracket]", "j", 
               "\[RightDoubleBracket]"}]}]}], ",", 
            RowBox[{"w3", "=", 
             RowBox[{
             "tw", "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}]}]}],
            "}"}], ",", 
          RowBox[{"Join", "[", 
           RowBox[{"w1", ",", "w2", ",", "w3"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "3"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", "3"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "3"}], "}"}]}], "]"}], ",", "2"}], "]"}],
     "~", "Join", "~", 
    RowBox[{"Flatten", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Module", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"w1", "=", 
             RowBox[{"-", 
              RowBox[{
              "tw", "\[LeftDoubleBracket]", "i", 
               "\[RightDoubleBracket]"}]}]}], ",", 
            RowBox[{"w2", "=", 
             RowBox[{"-", 
              RowBox[{
              "tw", "\[LeftDoubleBracket]", "j", 
               "\[RightDoubleBracket]"}]}]}], ",", 
            RowBox[{"w3", "=", 
             RowBox[{
             "tw", "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}]}]}],
            "}"}], ",", 
          RowBox[{"-", 
           RowBox[{"Join", "[", 
            RowBox[{"w1", ",", "w2", ",", "w3"}], "]"}]}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "3"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", "3"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "3"}], "}"}]}], "]"}], ",", "2"}], 
     "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.527928530272476*^9, 3.527928550876863*^9}, {
   3.5279285809403973`*^9, 3.527928590280281*^9}, {3.527930465045425*^9, 
   3.527930568349168*^9}, {3.5279309459016037`*^9, 3.527930992158897*^9}, {
   3.5288144748285*^9, 3.5288144780298157`*^9}, {3.528817709974309*^9, 
   3.528817719719577*^9}, {3.5288410207952023`*^9, 3.528841027927042*^9}, 
   3.8865431602457247`*^9},
 CellLabel->"In[99]:=",ExpressionUUID->"3901544a-8b23-47a2-b583-0d55a8ff9fdc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"a2a2a2", "=", 
   RowBox[{"{", 
    RowBox[{
    "\[Alpha]1", ",", "\[Beta]1", ",", "\[Alpha]2", ",", "\[Beta]2", ",", 
     "\[Delta]", ",", 
     RowBox[{
      RowBox[{"-", "\[Alpha]1"}], "-", 
      RowBox[{"2", "\[Beta]1"}], "-", "\[Alpha]2", "-", 
      RowBox[{"2", "\[Beta]2"}], "-", 
      RowBox[{"3", "\[Gamma]"}], "-", 
      RowBox[{"2", "\[Delta]"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.528602344825179*^9, 3.52860236621533*^9}, {
  3.5286036011625357`*^9, 3.528603601729988*^9}, {3.528814523437584*^9, 
  3.52881457401361*^9}, {3.528814658523035*^9, 3.52881466003561*^9}},
 CellLabel->
  "In[100]:=",ExpressionUUID->"5a5a4856-2efe-45b9-8043-cb660714cd4c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"allroots", "=", 
   RowBox[{
    RowBox[{"rootsViaA2A2A2", ".", "a2a2a2"}], "//", "Simplify"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.528814577477099*^9, 3.528814602723495*^9}},
 CellLabel->
  "In[101]:=",ExpressionUUID->"575d94b4-7ac8-4fb1-a6f5-70b41aef4a26"],

Cell[CellGroupData[{

Cell["Sanity checks", "Subsection",
 CellChangeTimes->{{3.528841039999154*^9, 3.528841094915038*^9}, {
  3.5288411283229017`*^9, 
  3.528841156561451*^9}},ExpressionUUID->"ebee244c-b7a1-4c9c-b85e-\
77064f0cf52d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "allroots", "]"}]], "Input",
 CellChangeTimes->{{3.528814605478306*^9, 3.528814607483284*^9}},
 CellLabel->
  "In[102]:=",ExpressionUUID->"80ab5646-7f8f-4902-a0ed-47675980c123"],

Cell[BoxData["72"], "Output",
 CellChangeTimes->{3.5288146079209146`*^9, 3.528814662286854*^9, 
  3.528816299640379*^9, 3.528817909343896*^9, 3.528841167874721*^9, 
  3.528883194675777*^9, 3.886542472898746*^9, 3.886542591337688*^9, 
  3.886542983481698*^9, 3.886543162933611*^9, 3.886543229736847*^9, 
  3.886543260843453*^9, 3.8865433940180387`*^9, 3.88656491459649*^9, 
  3.8865650455222883`*^9, 3.886565419937139*^9, 3.886565936883482*^9, 
  3.886569509264052*^9, 3.886580703234675*^9},
 CellLabel->
  "Out[102]=",ExpressionUUID->"eaee5bd7-fde4-4fd6-aa0e-7ca8f1a35c41"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
    "allroots", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], ".", 
    RowBox[{
    "allroots", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "72"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.528814609842664*^9, 3.528814630483755*^9}},
 CellLabel->
  "In[103]:=",ExpressionUUID->"d09fc337-31cb-4b62-862f-727e5f1338fb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", 
   ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", 
   "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", 
   ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", 
   "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", 
   ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", 
   "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", 
   ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", 
   "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", 
   ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}]], "Output",
 CellChangeTimes->{3.528814631181493*^9, 3.528814662910104*^9, 
  3.528816299692952*^9, 3.528817728605178*^9, 3.528817909447377*^9, 
  3.52884116797246*^9, 3.528883194787418*^9, 3.8865424771359158`*^9, 
  3.886542591362425*^9, 3.886542983513151*^9, 3.886543162939026*^9, 
  3.886543229742877*^9, 3.8865432608625*^9, 3.88654339402451*^9, 
  3.886564914605752*^9, 3.8865650455246687`*^9, 3.886565420602996*^9, 
  3.8865659368859663`*^9, 3.886569509281209*^9, 3.88658070323738*^9},
 CellLabel->
  "Out[103]=",ExpressionUUID->"6ef9c3ed-c227-4151-a23a-466e196cf714"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["1-instanton contribution  is then inst[{a1,a2,a3,a4,a5,a6}] ", "Section",
 CellChangeTimes->{{3.528841039999154*^9, 3.528841094915038*^9}, {
  3.5288411283229017`*^9, 3.528841156561451*^9}, {3.528841350093231*^9, 
  3.528841367140938*^9}, {3.886580324447022*^9, 
  3.886580336109393*^9}},ExpressionUUID->"ba31ab57-0e88-40ec-88dc-\
8e1b0d3f33e0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"individualterm", "[", 
   RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
  RowBox[{"1", "/", 
   RowBox[{"(", 
    RowBox[{"Times", "@@", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Switch", "[", " ", 
         RowBox[{
          RowBox[{"r", ".", "#"}], ",", "2", ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"#", ".", "x"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"Q", "-", 
             RowBox[{"#", ".", "x"}]}], ")"}]}], ",", "1", ",", 
          RowBox[{"(", 
           RowBox[{"#", ".", "x"}], ")"}], ",", "_", ",", "1"}], "]"}], "&"}],
        " ", "/@", "allroots"}], ")"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.528814743574662*^9, 3.528814781521945*^9}, {
  3.528815061111787*^9, 3.528815068583399*^9}, {3.528817851502779*^9, 
  3.528817854478322*^9}, {3.52881799243397*^9, 3.528818013945775*^9}, {
  3.886565546829939*^9, 3.886565549368622*^9}},
 CellLabel->
  "In[104]:=",ExpressionUUID->"52f15676-74b9-432e-b7e6-40639148e869"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"inst", "[", "x_", "]"}], ":=", 
   RowBox[{"Plus", "@@", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"individualterm", "[", 
        RowBox[{"#", ",", "x"}], "]"}], "&"}], " ", "/@", " ", "allroots"}], 
     ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.528814794637601*^9, 3.5288148200753117`*^9}, {
  3.5288150739179688`*^9, 3.528815080847682*^9}, {3.886565552489347*^9, 
  3.886565553532414*^9}},
 CellLabel->
  "In[105]:=",ExpressionUUID->"a86c6888-f3fc-4b67-b085-1e336cbbb4b9"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Comparison", "Chapter",
 CellChangeTimes->{{3.886579572669814*^9, 
  3.886579590338606*^9}},ExpressionUUID->"20d6534a-1da9-47dc-9454-\
ac9ee4a9747b"],

Cell[CellGroupData[{

Cell["Now we can put random integers and compare inst and Whit.", "Section",
 CellChangeTimes->{{3.528841039999154*^9, 3.528841094915038*^9}, {
  3.5288411283229017`*^9, 3.528841156561451*^9}, {3.528841350093231*^9, 
  3.528841367140938*^9}, {3.528882619633552*^9, 3.528882643761156*^9}, {
  3.5288827058791018`*^9, 
  3.5288827866852293`*^9}},ExpressionUUID->"bb9d5a27-8eaa-421c-b118-\
e1ad485c19af"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"Q", ",", "aaa"}], "}"}], "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Random", "[", 
     RowBox[{"Integer", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1000"}], ",", "1000"}], "}"}]}], "]"}], ",", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Random", "[", 
       RowBox[{"Integer", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1000"}], ",", "1000"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}]}], "}"}]}]], "Input",\

 CellChangeTimes->{{3.528817898616538*^9, 3.528817903164772*^9}, {
  3.528817968656563*^9, 3.528817975121566*^9}, {3.528882742458104*^9, 
  3.528882766688739*^9}, {3.528883219764359*^9, 3.528883225013196*^9}},
 CellLabel->
  "In[106]:=",ExpressionUUID->"33119876-bbd6-4bc4-a0d8-232edaf00075"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"346", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "482"}], ",", 
     RowBox[{"-", "661"}], ",", 
     RowBox[{"-", "178"}], ",", 
     RowBox[{"-", "389"}], ",", "27", ",", "680"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{{3.528883199935923*^9, 3.5288832300454063`*^9}, 
   3.8865424864540052`*^9, 3.886542552673381*^9, 3.8865425926715317`*^9, 
   3.8865428965274687`*^9, 3.886542926938698*^9, 3.886542984857699*^9, 
   3.8865431642233753`*^9, 3.88654323103619*^9, 3.88654326230291*^9, 
   3.8865433960963993`*^9, {3.886565560887351*^9, 3.886565570160083*^9}, 
   3.886565937227507*^9, 3.886569509634104*^9, 3.8865807032683783`*^9},
 CellLabel->
  "Out[106]=",ExpressionUUID->"15864e71-29dd-452e-aec6-db5e26d743ae"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Whit", "[", "aaa", "]"}], "/", 
   RowBox[{"inst", "[", "aaa", "]"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.528815197506274*^9, 3.528815198768981*^9}, {
  3.5288156316695642`*^9, 3.528815633237342*^9}, {3.528816310990583*^9, 
  3.528816312836533*^9}, {3.528817944618711*^9, 3.528817979592476*^9}, {
  3.528882769168013*^9, 3.528882772887579*^9}},
 CellLabel->
  "In[107]:=",ExpressionUUID->"3bbbc6b9-8c20-4b0f-90b1-66c88a9d12c7"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{
  3.528815199957383*^9, 3.528815275118122*^9, {3.528816306190404*^9, 
   3.528816355483314*^9}, 3.528816388050993*^9, 3.5288166010299597`*^9, {
   3.528817767203067*^9, 3.528817787006537*^9}, {3.528817927803729*^9, 
   3.5288180324683857`*^9}, {3.528883210760077*^9, 3.52888324325217*^9}, 
   3.8865424999065113`*^9, 3.886542561423615*^9, 3.88654260077206*^9, {
   3.886542906008069*^9, 3.8865429334536667`*^9}, 3.886542993055152*^9, 
   3.886543172366535*^9, 3.8865432390627193`*^9, 3.8865432703865967`*^9, 
   3.886543401865313*^9, {3.886565566357263*^9, 3.886565575667309*^9}, 
   3.8865659413450823`*^9, 3.886569514075495*^9, 3.886580707465083*^9},
 CellLabel->
  "Out[107]=",ExpressionUUID->"fcc5740e-3391-41d8-866a-2dbd8bb8da83"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"Q", ",", "aaa"}], "}"}], "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Random", "[", 
     RowBox[{"Integer", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1000"}], ",", "1000"}], "}"}]}], "]"}], ",", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Random", "[", 
       RowBox[{"Integer", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1000"}], ",", "1000"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}]}], "}"}]}]], "Input",\

 CellChangeTimes->{{3.528817898616538*^9, 3.528817903164772*^9}, {
  3.528817968656563*^9, 3.528817975121566*^9}, {3.528882742458104*^9, 
  3.528882766688739*^9}, {3.528883219764359*^9, 3.528883225013196*^9}},
 CellLabel->
  "In[108]:=",ExpressionUUID->"6accbfec-0b30-4e34-a7df-5eecd5538d0c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "422"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "742"}], ",", "943", ",", "359", ",", 
     RowBox[{"-", "708"}], ",", 
     RowBox[{"-", "386"}], ",", 
     RowBox[{"-", "246"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.528883199935923*^9, 3.5288832300454063`*^9}, 
   3.8865424864540052`*^9, 3.886542552673381*^9, 3.8865425926715317`*^9, 
   3.8865428965274687`*^9, 3.886542926938698*^9, 3.886542984857699*^9, 
   3.8865431642233753`*^9, 3.88654323103619*^9, 3.88654326230291*^9, 
   3.8865433960963993`*^9, {3.886565560887351*^9, 3.8865655805769873`*^9}, 
   3.886565941374166*^9, 3.886569514097764*^9, 3.88658070749305*^9},
 CellLabel->
  "Out[108]=",ExpressionUUID->"62223ea7-7fa8-4de3-9523-4eb9a34981f0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Whit", "[", "aaa", "]"}], "/", 
   RowBox[{"inst", "[", "aaa", "]"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.528815197506274*^9, 3.528815198768981*^9}, {
  3.5288156316695642`*^9, 3.528815633237342*^9}, {3.528816310990583*^9, 
  3.528816312836533*^9}, {3.528817944618711*^9, 3.528817979592476*^9}, {
  3.528882769168013*^9, 3.528882772887579*^9}},
 CellLabel->
  "In[109]:=",ExpressionUUID->"d4b3a0ad-f8d4-4be8-a006-af2e47143eaf"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{
  3.528815199957383*^9, 3.528815275118122*^9, {3.528816306190404*^9, 
   3.528816355483314*^9}, 3.528816388050993*^9, 3.5288166010299597`*^9, {
   3.528817767203067*^9, 3.528817787006537*^9}, {3.528817927803729*^9, 
   3.5288180324683857`*^9}, {3.528883210760077*^9, 3.52888324325217*^9}, 
   3.8865424999065113`*^9, 3.886542561423615*^9, 3.88654260077206*^9, {
   3.886542906008069*^9, 3.8865429334536667`*^9}, 3.886542993055152*^9, 
   3.886543172366535*^9, 3.8865432390627193`*^9, 3.8865432703865967`*^9, 
   3.886543401865313*^9, {3.886565566357263*^9, 3.886565585982997*^9}, 
   3.8865659461331387`*^9, 3.886569518808978*^9, 3.886580712444345*^9},
 CellLabel->
  "Out[109]=",ExpressionUUID->"f21e4e0a-6e88-4f16-81a1-812ef52d4ae3"]
}, Open  ]]
}, Closed]]
}, Open  ]]
},
WindowSize->{740, 847},
WindowMargins->{{223, Automatic}, {Automatic, 0}},
ShowSelection->True,
FrontEndVersion->"13.0 for Mac OS X ARM (64-bit) \
(2021\:5e7412\:67082\:65e5)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"aef5862d-2b8e-408e-a908-a4ab31f34f7a"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 313, 7, 81, "Subsection",ExpressionUUID->"7aa4e52c-db59-4d5f-a075-70965c0a1f76"],
Cell[895, 31, 243, 5, 30, "Input",ExpressionUUID->"56a6d379-ec42-49d8-8b9c-d1b94e4b2811"],
Cell[CellGroupData[{
Cell[1163, 40, 502, 7, 52, "Input",ExpressionUUID->"373f8f49-2ed4-49d3-a07e-7a190e9988c1"],
Cell[CellGroupData[{
Cell[1690, 51, 1118, 20, 24, "Print",ExpressionUUID->"f5688c81-e7cf-40e2-af98-5acb314b32a3"],
Cell[2811, 73, 851, 13, 24, "Print",ExpressionUUID->"088df975-030e-4b59-bc25-d7c7bdceaff3"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[3723, 93, 209, 4, 69, "Chapter",ExpressionUUID->"b0a62c52-89cc-4586-85d9-fe24012e49c5"],
Cell[CellGroupData[{
Cell[3957, 101, 397, 7, 105, "Section",ExpressionUUID->"b504962f-a303-4086-954a-f080bf8deb54"],
Cell[4357, 110, 333, 6, 30, "Input",ExpressionUUID->"ab91526d-d93f-4f0c-8e65-4bc46e028c88"],
Cell[CellGroupData[{
Cell[4715, 120, 577, 13, 53, "Input",ExpressionUUID->"ec0afc5f-1c32-4bbc-8a49-c39c9f9011a3"],
Cell[5295, 135, 817, 19, 70, "Output",ExpressionUUID->"f5554b0a-bb52-4cc2-aff9-4960c39dd7c1"]
}, Open  ]],
Cell[6127, 157, 331, 8, 30, "Input",ExpressionUUID->"74f9e149-73f0-427b-98c7-c53e781a06aa"],
Cell[6461, 167, 287, 6, 30, "Input",ExpressionUUID->"955efa2c-f9b2-4085-82c8-6cba65ee2e05"],
Cell[6751, 175, 287, 6, 30, "Input",ExpressionUUID->"06005422-d485-49e1-a375-38d5d0f61ba8"],
Cell[7041, 183, 285, 6, 30, "Input",ExpressionUUID->"8078e2da-9b2e-49de-a287-087f721a91d8"],
Cell[7329, 191, 288, 6, 30, "Input",ExpressionUUID->"8fc0b58c-d154-4f02-b632-f00261d2f007"],
Cell[7620, 199, 275, 6, 30, "Input",ExpressionUUID->"fc0b429e-0dce-475c-af2c-56ab33d90adb"],
Cell[7898, 207, 450, 11, 30, "Input",ExpressionUUID->"4ebe9b48-4b5a-4060-934a-d40f31e9d37a"],
Cell[8351, 220, 408, 9, 30, "Input",ExpressionUUID->"296adbc0-0e75-446f-9e35-05706235e4c1"],
Cell[8762, 231, 410, 9, 30, "Input",ExpressionUUID->"729565ef-6702-40ae-9911-84c8bfe3b642"],
Cell[9175, 242, 404, 9, 30, "Input",ExpressionUUID->"2ae22e2d-0c4f-4c03-9cdb-fa4a9bca9a49"],
Cell[9582, 253, 408, 9, 30, "Input",ExpressionUUID->"13257e0a-1e84-4e5c-8db1-abafb73feb8c"],
Cell[9993, 264, 395, 9, 30, "Input",ExpressionUUID->"ac2ec6e4-fefd-414f-b8b8-2101d9ae4257"],
Cell[10391, 275, 608, 16, 30, "Input",ExpressionUUID->"2bbed71b-cdd6-4f2f-9eef-c43566ff2bb5"],
Cell[11002, 293, 334, 8, 30, "Input",ExpressionUUID->"3b8a43db-5463-4622-9167-6ce2e0654534"],
Cell[11339, 303, 339, 8, 30, "Input",ExpressionUUID->"efc0c682-5c44-48cb-80f7-e7ed7661cc97"],
Cell[11681, 313, 526, 12, 30, "Input",ExpressionUUID->"6bd56ab3-9c79-44be-a46c-1f93172c9c6c"],
Cell[12210, 327, 299, 6, 30, "Input",ExpressionUUID->"02c8720d-e9b8-4647-9554-184b1f8b24bc"],
Cell[12512, 335, 253, 5, 30, "Input",ExpressionUUID->"e1f80e62-945b-4c86-9339-d38594fcea69"],
Cell[12768, 342, 251, 5, 30, "Input",ExpressionUUID->"dae095a2-9a3c-4f09-b888-a24e0fab9bfd"],
Cell[13022, 349, 253, 5, 30, "Input",ExpressionUUID->"94152d61-2110-436d-9575-5ad316a30f96"],
Cell[13278, 356, 250, 5, 30, "Input",ExpressionUUID->"93c2c48a-87f2-4f73-bb16-f11fdcf1c34a"],
Cell[13531, 363, 253, 5, 30, "Input",ExpressionUUID->"9644cd82-fd87-4854-ac09-c8cd5bc98c8f"],
Cell[CellGroupData[{
Cell[13809, 372, 1102, 23, 432, "Subsection",ExpressionUUID->"21f95fe6-0490-49b8-b6ad-de82b452d34f"],
Cell[CellGroupData[{
Cell[14936, 399, 175, 2, 30, "Input",ExpressionUUID->"b124a811-66de-43ca-a9fb-99910532ad81"],
Cell[15114, 403, 1259, 35, 70, "Output",ExpressionUUID->"2dc93767-398e-4a99-add1-ec65b1adf650"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[16434, 445, 410, 6, 53, "Section",ExpressionUUID->"b3cb8b08-d847-4d05-a448-7e4e741cba6d"],
Cell[CellGroupData[{
Cell[16869, 455, 377, 7, 54, "Subsection",ExpressionUUID->"d72d69fb-f25b-4cff-bb5a-770e8d579e32"],
Cell[17249, 464, 351, 8, 30, "Input",ExpressionUUID->"dddd25e9-cc79-4c22-ad17-cd0f669d3366"],
Cell[17603, 474, 493, 13, 30, "Input",ExpressionUUID->"1cb480dc-faef-4374-9c74-25dc63264877"],
Cell[18099, 489, 348, 8, 30, "Input",ExpressionUUID->"5f481512-9b88-4596-ad12-b8f71fdad4c2"],
Cell[18450, 499, 489, 13, 30, "Input",ExpressionUUID->"2e7a8a8e-e833-452e-9ebf-b7b00c0a67dc"],
Cell[18942, 514, 823, 22, 30, "Input",ExpressionUUID->"bab4b6e4-92b8-411a-b05d-285ba3f822c8"],
Cell[19768, 538, 342, 7, 30, "Input",ExpressionUUID->"c4ddbe3a-9175-41dc-b477-f6a786b5874d"],
Cell[20113, 547, 410, 9, 30, "Input",ExpressionUUID->"396859cd-626d-43e1-9549-016456a325b6"],
Cell[CellGroupData[{
Cell[20548, 560, 364, 8, 30, "Input",ExpressionUUID->"f57e5ca8-006a-426c-9fbf-f80cbbbb3cc5"],
Cell[20915, 570, 1823, 44, 128, "Output",ExpressionUUID->"80f716d9-50b6-40b1-8ee4-2d74b20581bb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22775, 619, 388, 8, 30, "Input",ExpressionUUID->"133fca5d-7df6-48c4-87c7-83cac33cf7e2"],
Cell[23166, 629, 2116, 60, 212, "Output",ExpressionUUID->"ceb7290c-6f13-45a4-93c9-2d683278da62"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25319, 694, 489, 12, 30, "Input",ExpressionUUID->"d52a9ece-f9a8-495c-a1e5-274ba042a6e7"],
Cell[25811, 708, 1167, 27, 60, "Output",ExpressionUUID->"f5a236d3-cdfb-4ba7-8f2d-4ab10e1a0bd4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27015, 740, 392, 9, 30, "Input",ExpressionUUID->"1075751b-3aec-4f3f-84a9-ca0eecf3b8a4"],
Cell[27410, 751, 886, 15, 34, "Output",ExpressionUUID->"52e69c13-3c8a-42d1-9137-5d5cb906aecd"]
}, Open  ]],
Cell[28311, 769, 253, 5, 30, "Input",ExpressionUUID->"5be2baef-a7df-435c-a5b1-82407ac37134"],
Cell[28567, 776, 717, 19, 50, "Input",ExpressionUUID->"fba56b52-91a8-4fe8-ba13-c6dc60bc4f3e"],
Cell[CellGroupData[{
Cell[29309, 799, 341, 8, 30, "Input",ExpressionUUID->"1e4304c0-3d4a-4444-b277-c8b72f5da2ae"],
Cell[29653, 809, 818, 16, 34, "Output",ExpressionUUID->"b621994e-3efa-4278-87bf-fd3bc4138d6a"]
}, Open  ]],
Cell[30486, 828, 910, 24, 73, "Input",ExpressionUUID->"18fce59c-355e-49b6-95c6-e2016492126a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[31433, 857, 369, 7, 81, "Subsection",ExpressionUUID->"1d4cadd8-9764-43c2-add7-2e56f6fdad0c"],
Cell[31805, 866, 956, 29, 108, "Input",ExpressionUUID->"bd29e501-5d67-4078-96f8-0a71dd491286"],
Cell[32764, 897, 1526, 47, 157, "Input",ExpressionUUID->"c5c5c096-f002-4df6-8bc8-e62970885b22"],
Cell[34293, 946, 222, 5, 30, "Input",ExpressionUUID->"5d5bb9a8-eb43-43ce-bd42-07c42f6f3858"],
Cell[34518, 953, 222, 5, 30, "Input",ExpressionUUID->"9801f92d-0eaf-412a-b430-df95408e5eaa"],
Cell[34743, 960, 470, 14, 30, "Input",ExpressionUUID->"cef25fed-4e31-494c-82a8-323b36bd3ec6"],
Cell[35216, 976, 531, 12, 30, "Input",ExpressionUUID->"34412499-830d-4dfd-a474-f685a0e68d5a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35784, 993, 1053, 20, 324, "Subsection",ExpressionUUID->"18bc4faf-2c7d-4df0-92fe-cdd6decc676b"],
Cell[36840, 1015, 1486, 46, 94, "Input",ExpressionUUID->"4960dd50-7ca6-4b42-ab0c-19f06de18b8b"],
Cell[38329, 1063, 5357, 171, 367, "Input",ExpressionUUID->"2f122bf6-cbcf-4b01-b936-cafd6c21566d"],
Cell[43689, 1236, 269, 6, 30, "Input",ExpressionUUID->"db6e07ff-9e84-4936-b904-a14ab821c033"],
Cell[43961, 1244, 828, 21, 52, "Input",ExpressionUUID->"a1722cde-6c5d-49c9-98c9-7869fb4d05d5"],
Cell[44792, 1267, 317, 7, 30, "Input",ExpressionUUID->"a1d49b7d-d2dc-4da0-973a-06c3d81b13b1"],
Cell[45112, 1276, 875, 22, 30, "Input",ExpressionUUID->"082780fb-a633-4b1f-824b-ae36e6bcfa41"],
Cell[45990, 1300, 319, 7, 30, "Input",ExpressionUUID->"75f549cf-bbbe-4113-bea0-8cc50d562c14"],
Cell[46312, 1309, 903, 23, 52, "Input",ExpressionUUID->"21bbcac3-af18-4509-a56a-0880eabf9220"],
Cell[47218, 1334, 371, 8, 30, "Input",ExpressionUUID->"9d38792f-ea29-4eea-aebe-890a371e4b17"],
Cell[47592, 1344, 950, 24, 52, "Input",ExpressionUUID->"cc73f5b4-58b7-482c-beaa-57a8af949d3c"],
Cell[48545, 1370, 319, 7, 30, "Input",ExpressionUUID->"40a480a2-fa1d-4fe8-836a-b66d98905770"],
Cell[48867, 1379, 1305, 32, 73, "Input",ExpressionUUID->"96753484-d6a1-4335-8b6d-98d4eec45b26"],
Cell[50175, 1413, 369, 8, 30, "Input",ExpressionUUID->"37008c45-022c-4526-8ef2-0ca8ce3bacda"],
Cell[50547, 1423, 1625, 40, 73, "Input",ExpressionUUID->"065fc314-cc3f-46da-8cbf-f2fd8e23cc88"],
Cell[52175, 1465, 368, 8, 30, "Input",ExpressionUUID->"a79f5eea-2bd2-42ff-8584-0377cf7abc47"],
Cell[52546, 1475, 981, 24, 52, "Input",ExpressionUUID->"fc0e8a85-a948-4526-860d-ac5a3334839f"],
Cell[53530, 1501, 413, 8, 30, "Input",ExpressionUUID->"e55ba1d2-d7a2-45ef-9491-c1746483dd32"],
Cell[53946, 1511, 1025, 24, 52, "Input",ExpressionUUID->"eca0cf2a-8092-4877-b0da-85e1d4a407de"],
Cell[54974, 1537, 663, 17, 30, "Input",ExpressionUUID->"1d31bbcb-3eea-4ac6-a380-1b4e13a4a456"],
Cell[55640, 1556, 709, 18, 30, "Input",ExpressionUUID->"98df912d-8a77-4fa9-8477-995992348a3c"],
Cell[56352, 1576, 1528, 40, 115, "Input",ExpressionUUID->"b2f1b8a0-f179-40ec-8e0d-4d467aaa1edd"],
Cell[57883, 1618, 3022, 76, 178, "Input",ExpressionUUID->"93af83e8-60fe-439d-9f5b-1f73313153c7"],
Cell[CellGroupData[{
Cell[60930, 1698, 388, 9, 30, "Input",ExpressionUUID->"9e41c0fc-15f1-4f3f-8a2c-3560ac7a6434"],
Cell[61321, 1709, 838, 17, 34, "Output",ExpressionUUID->"56a4ec75-8903-4fc6-b139-cf8b91561409"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[62208, 1732, 683, 11, 81, "Subsection",ExpressionUUID->"bb2578ce-93f2-4a5d-afdc-0e1de8b9bb3e"],
Cell[62894, 1745, 672, 15, 30, "Input",ExpressionUUID->"1a2505ee-c99d-4b25-9932-36ee17c0a479"],
Cell[63569, 1762, 637, 15, 30, "Input",ExpressionUUID->"9696e11a-5efd-4eb5-a83d-fcfe84466f76"],
Cell[CellGroupData[{
Cell[64231, 1781, 397, 9, 30, "Input",ExpressionUUID->"d629db19-4e78-4748-b494-7a87f95261b4"],
Cell[64631, 1792, 1372, 33, 52, "Output",ExpressionUUID->"6e946095-335c-4561-a438-92fa40bd6ecf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[66040, 1830, 471, 12, 30, "Input",ExpressionUUID->"7a92d6d3-8430-48a5-a375-a20432a84532"],
Cell[66514, 1844, 621, 11, 34, "Output",ExpressionUUID->"e0d132ce-b453-450c-9432-5c9cc22cf522"]
}, Open  ]],
Cell[CellGroupData[{
Cell[67172, 1860, 442, 9, 30, "Input",ExpressionUUID->"ef5edc39-1abd-4162-8910-beb2f3682386"],
Cell[67617, 1871, 1993, 56, 112, "Output",ExpressionUUID->"18b7f5fd-bf98-49a8-9172-ad9b0faa78fc"]
}, Open  ]],
Cell[69625, 1930, 464, 10, 30, "Input",ExpressionUUID->"817dbeec-51a7-4e5d-80f3-8d558c827b23"],
Cell[CellGroupData[{
Cell[70114, 1944, 520, 13, 30, "Input",ExpressionUUID->"86aabf0a-953e-479c-9703-3104db8c61d2"],
Cell[70637, 1959, 671, 12, 34, "Output",ExpressionUUID->"69071047-9496-4ef0-8375-5b3e50909587"]
}, Open  ]],
Cell[71323, 1974, 515, 11, 30, "Input",ExpressionUUID->"d07fd9c3-207b-4246-b6bc-be4988733a04"],
Cell[71841, 1987, 465, 10, 30, "Input",ExpressionUUID->"d0833ce5-b8dc-41d2-b8d4-306158a59200"],
Cell[CellGroupData[{
Cell[72331, 2001, 522, 13, 30, "Input",ExpressionUUID->"a9c48bf8-2cf9-4e66-9112-5b6338f5c295"],
Cell[72856, 2016, 673, 12, 34, "Output",ExpressionUUID->"b770cbce-558c-40c3-870e-e6f30a6dbe0d"]
}, Open  ]],
Cell[73544, 2031, 565, 12, 30, "Input",ExpressionUUID->"bc24bd91-722b-436f-b245-1cbb9743eaae"],
Cell[74112, 2045, 518, 11, 30, "Input",ExpressionUUID->"f7ddb53e-99d9-4919-b664-fd185795d8c4"],
Cell[CellGroupData[{
Cell[74655, 2060, 520, 13, 30, "Input",ExpressionUUID->"bf0a2761-6865-428f-8fef-02ddcfa69c27"],
Cell[75178, 2075, 698, 12, 34, "Output",ExpressionUUID->"1e21b940-4358-4582-8379-0efb42a540ff"]
}, Open  ]],
Cell[75891, 2090, 517, 11, 30, "Input",ExpressionUUID->"26dc3bb4-cfd1-408c-a7b3-054825d706b2"],
Cell[76411, 2103, 518, 11, 30, "Input",ExpressionUUID->"472d34a3-4006-4da4-a592-202840501c47"],
Cell[76932, 2116, 515, 11, 30, "Input",ExpressionUUID->"cd19db2b-59ab-4431-a86a-c6fddc1fefb4"],
Cell[CellGroupData[{
Cell[77472, 2131, 522, 13, 30, "Input",ExpressionUUID->"99f9ed71-14d6-47b8-993a-7846521be261"],
Cell[77997, 2146, 676, 12, 34, "Output",ExpressionUUID->"242b861e-afcf-4252-a135-fd8c548407cc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[78710, 2163, 656, 13, 30, "Input",ExpressionUUID->"6da374cd-c244-4897-85b3-c5a2c9174e46"],
Cell[79369, 2178, 227, 4, 70, "Output",ExpressionUUID->"27d55550-5255-4667-9307-3264bd59bb79"]
}, Open  ]],
Cell[CellGroupData[{
Cell[79633, 2187, 574, 14, 30, "Input",ExpressionUUID->"be986728-5ad7-45dd-80a0-fc67763f2e40"],
Cell[80210, 2203, 483, 9, 70, "Output",ExpressionUUID->"d44868aa-a854-4f4a-bb35-05e6218f6bcf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[80730, 2217, 705, 14, 30, "Input",ExpressionUUID->"17db2aa9-b7de-42ac-9bf9-0238aa0cc083"],
Cell[81438, 2233, 256, 5, 70, "Output",ExpressionUUID->"f4a8fe03-5081-43a6-92fe-fc359f37fc88"]
}, Open  ]],
Cell[81709, 2241, 324, 7, 30, "Input",ExpressionUUID->"6ce7f769-d7b0-42ac-affc-fae8a4064ed5"],
Cell[82036, 2250, 697, 18, 30, "Input",ExpressionUUID->"cad0ba46-4468-4f06-aee8-c726d4c12c33"]
}, Open  ]],
Cell[CellGroupData[{
Cell[82770, 2273, 435, 9, 81, "Subsection",ExpressionUUID->"a7896647-b084-4fd2-a6ed-462f2ab6d178"],
Cell[83208, 2284, 1540, 38, 73, "Input",ExpressionUUID->"f98a466f-66f9-47cf-8331-53d415cddeee"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[84809, 2329, 159, 3, 69, "Chapter",ExpressionUUID->"e78c6e8d-d308-4b7e-a4bc-1328c891344f"],
Cell[CellGroupData[{
Cell[84993, 2336, 231, 4, 67, "Section",ExpressionUUID->"aa857af4-ec53-427c-a760-9937aba88fe0"],
Cell[CellGroupData[{
Cell[85249, 2344, 441, 12, 30, "Input",ExpressionUUID->"95c9d6aa-1f32-43b0-9139-0a4b89b5c434"],
Cell[85693, 2358, 856, 17, 70, "Output",ExpressionUUID->"d7a3994e-661f-46ff-9831-aad375663a4a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[86586, 2380, 347, 6, 30, "Input",ExpressionUUID->"95418641-4911-4c20-aa55-99a6448f7c6f"],
Cell[86936, 2388, 1145, 28, 70, "Output",ExpressionUUID->"16f50475-9c84-43ce-aa60-e4d6bb0de667"]
}, Open  ]],
Cell[CellGroupData[{
Cell[88118, 2421, 689, 21, 30, "Input",ExpressionUUID->"503ee6fe-7ba3-41d3-bc0c-69b15d9bdf1b"],
Cell[88810, 2444, 1072, 26, 70, "Output",ExpressionUUID->"a7c9ea07-f67e-495c-a49b-0379186c4acb"]
}, Open  ]],
Cell[89897, 2473, 3528, 95, 178, "Input",ExpressionUUID->"3901544a-8b23-47a2-b583-0d55a8ff9fdc"],
Cell[93428, 2570, 721, 17, 30, "Input",ExpressionUUID->"5a5a4856-2efe-45b9-8043-cb660714cd4c"],
Cell[94152, 2589, 301, 8, 30, "Input",ExpressionUUID->"575d94b4-7ac8-4fb1-a6f5-70b41aef4a26"],
Cell[CellGroupData[{
Cell[94478, 2601, 212, 4, 54, "Subsection",ExpressionUUID->"ebee244c-b7a1-4c9c-b85e-77064f0cf52d"],
Cell[CellGroupData[{
Cell[94715, 2609, 215, 4, 30, "Input",ExpressionUUID->"80ab5646-7f8f-4902-a0ed-47675980c123"],
Cell[94933, 2615, 573, 9, 70, "Output",ExpressionUUID->"eaee5bd7-fde4-4fd6-aa0e-7ca8f1a35c41"]
}, Open  ]],
Cell[CellGroupData[{
Cell[95543, 2629, 476, 12, 30, "Input",ExpressionUUID->"d09fc337-31cb-4b62-862f-727e5f1338fb"],
Cell[96022, 2643, 1374, 21, 70, "Output",ExpressionUUID->"6ef9c3ed-c227-4151-a23a-466e196cf714"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[97457, 2671, 351, 5, 53, "Section",ExpressionUUID->"ba31ab57-0e88-40ec-88dc-8e1b0d3f33e0"],
Cell[97811, 2678, 1040, 27, 52, "Input",ExpressionUUID->"52f15676-74b9-432e-b7e6-40639148e869"],
Cell[98854, 2707, 552, 15, 30, "Input",ExpressionUUID->"a86c6888-f3fc-4b67-b085-1e336cbbb4b9"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[99455, 2728, 155, 3, 69, "Chapter",ExpressionUUID->"20d6534a-1da9-47dc-9454-ac9ee4a9747b"],
Cell[CellGroupData[{
Cell[99635, 2735, 401, 6, 105, "Section",ExpressionUUID->"bb9d5a27-8eaa-421c-b118-e1ad485c19af"],
Cell[CellGroupData[{
Cell[100061, 2745, 879, 25, 52, "Input",ExpressionUUID->"33119876-bbd6-4bc4-a0d8-232edaf00075"],
Cell[100943, 2772, 774, 17, 34, "Output",ExpressionUUID->"15864e71-29dd-452e-aec6-db5e26d743ae"]
}, Open  ]],
Cell[CellGroupData[{
Cell[101754, 2794, 492, 10, 30, "Input",ExpressionUUID->"3bbbc6b9-8c20-4b0f-90b1-66c88a9d12c7"],
Cell[102249, 2806, 784, 12, 34, "Output",ExpressionUUID->"fcc5740e-3391-41d8-866a-2dbd8bb8da83"]
}, Open  ]],
Cell[CellGroupData[{
Cell[103070, 2823, 879, 25, 52, "Input",ExpressionUUID->"6accbfec-0b30-4e34-a7df-5eecd5538d0c"],
Cell[103952, 2850, 791, 17, 34, "Output",ExpressionUUID->"62223ea7-7fa8-4de3-9523-4eb9a34981f0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[104780, 2872, 492, 10, 30, "Input",ExpressionUUID->"d4b3a0ad-f8d4-4be8-a006-af2e47143eaf"],
Cell[105275, 2884, 784, 12, 34, "Output",ExpressionUUID->"f21e4e0a-6e88-4f16-81a1-812ef52d4ae3"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}
]
*)



==> anc/WE6.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    158845,       4125]
NotebookOptionsPosition[    137497,       3767]
NotebookOutlinePosition[    137925,       3785]
CellTagsIndexPosition[    137882,       3782]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
We use Thielemans' OPEdefs . \[LineSeparator]Please load it by changing the \
lines below appropriately.\
\>", "Subsection",
 CellChangeTimes->{{3.886579336376164*^9, 3.8865793644396257`*^9}, {
  3.8865794337994833`*^9, 
  3.886579466165133*^9}},ExpressionUUID->"4eadd963-d012-491b-8a6b-\
c1e677488a2b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{3.886536401702876*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"750976c3-2541-4800-a586-4f714a1d810a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"<<", " ", "\"\<../OPEdefs/Delta.m\>\""}], "\[IndentingNewLine]", 
 RowBox[{"<<", " ", "\"\<../OPEdefs/OPEdefs.m\>\""}]}], "Input",
 CellChangeTimes->{{3.5258332761737623`*^9, 3.5258333319198723`*^9}, {
  3.5258342644957733`*^9, 3.5258343025265837`*^9}, {3.525834349780442*^9, 
  3.525834380776124*^9}, {3.886536404829205*^9, 3.886536420487858*^9}, {
  3.886566296847526*^9, 3.886566298788534*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"608c2320-781a-4ef9-aa54-f7d74080d76c"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"OPEdefs Version \"\>", "\[InvisibleSpace]", "3.1`", 
   "\[InvisibleSpace]", "\<\" (beta \"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\") by Kris Thielemans\"\>"}],
  SequenceForm["OPEdefs Version ", 3.1, " (beta ", 4, ") by Kris Thielemans"],
  
  Editable->False]], "Print",
 CellChangeTimes->{
  3.5285943599382877`*^9, 3.5286027158024282`*^9, 3.528623407095125*^9, 
   3.528627608178677*^9, 3.528680396412175*^9, 3.5286915741737413`*^9, 
   3.528773729778927*^9, {3.528778139415224*^9, 3.528778163772707*^9}, 
   3.528780419373106*^9, {3.528780723073514*^9, 3.528780744999756*^9}, 
   3.5287826651086884`*^9, 3.528799525615539*^9, 3.886536430459568*^9, 
   3.886537464835766*^9, 3.886538578435467*^9, 3.886539044362187*^9, 
   3.88654027446278*^9, 3.8865410042661867`*^9, 3.8865440451379137`*^9, 
   3.886566303702291*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[2]:=",ExpressionUUID->"de2e050d-bc73-489c-bccf-\
a9f6e9af32d6"],

Cell[BoxData["\<\"Type ?OPEdefsHelp for a primer on OPEdefs.\"\>"], "Print",
 CellChangeTimes->{
  3.5285943599382877`*^9, 3.5286027158024282`*^9, 3.528623407095125*^9, 
   3.528627608178677*^9, 3.528680396412175*^9, 3.5286915741737413`*^9, 
   3.528773729778927*^9, {3.528778139415224*^9, 3.528778163772707*^9}, 
   3.528780419373106*^9, {3.528780723073514*^9, 3.528780744999756*^9}, 
   3.5287826651086884`*^9, 3.528799525615539*^9, 3.886536430459568*^9, 
   3.886537464835766*^9, 3.886538578435467*^9, 3.886539044362187*^9, 
   3.88654027446278*^9, 3.8865410042661867`*^9, 3.8865440451379137`*^9, 
   3.886566303703014*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[2]:=",ExpressionUUID->"4f2ef1ce-2284-4407-a7b1-\
83f2be087856"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Utilities. ", "Section",
 CellChangeTimes->{{3.5262392597363777`*^9, 3.526239268115398*^9}, 
   3.886578509213029*^9},ExpressionUUID->"82415445-294b-4abd-ab25-\
40e39b993a2a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"OPESeries", "[", "x__", "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"OPE", "[", "x", "]"}], " ", "//", " ", "OPESimplify"}], " ", "//",
    " ", "OPEToSeries"}]}]], "Input",
 CellChangeTimes->{{3.52623849218543*^9, 3.526238515404063*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"d5da7973-2af3-49b8-be73-de77122faddd"],

Cell[CellGroupData[{

Cell["\<\
Implementing transform of ordinary product to normal ordered product : \
J[1]J[2] -> NO[J[1], J[2]] . This is used in Miura transformation\
\>", "Subsection",
 CellChangeTimes->{{3.5263316591196423`*^9, 3.52633169427671*^9}, {
  3.886578742068668*^9, 
  3.886578751139083*^9}},ExpressionUUID->"48467b0a-5d53-4ebe-b1c4-\
6c17ef7bf418"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NumQ", "[", "x_", "]"}], " ", ":=", " ", 
  RowBox[{"MatchQ", "[", 
   RowBox[{"x", ",", " ", "\[Alpha]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.52592801843018*^9, 3.525928032970903*^9}, {
  3.525928075395913*^9, 3.5259280954737988`*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"d0a149d3-3704-48b7-96d0-89e42268bcb7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"OpQ", "[", "x_", "]"}], " ", ":=", 
  RowBox[{"Or", " ", "@@", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"MatchQ", "[", 
       RowBox[{"x", ",", " ", "#"}], "]"}], "&"}], " ", "/@", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"J", "[", "m_", "]"}], ",", " ", 
       RowBox[{
        RowBox[{"Derivative", "[", "m_", "]"}], "[", 
        RowBox[{"J", "[", "n_", "]"}], "]"}]}], "}"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.5263131633109293`*^9, 3.526313172487177*^9}, {
  3.526313408343871*^9, 3.526313445396027*^9}, {3.526313481446312*^9, 
  3.5263135059396973`*^9}, {3.5263135427919073`*^9, 3.526313583573065*^9}, {
  3.526313717504558*^9, 3.52631381823363*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"873a109c-d0ef-4a1f-8f12-da862c998853"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NoNO", "[", "f_", "]"}], " ", ":=", " ", 
  RowBox[{"f", " ", "//.", " ", 
   RowBox[{
    RowBox[{"NO", "[", 
     RowBox[{"x_", ",", " ", "y_"}], "]"}], " ", "\[RuleDelayed]", " ", 
    RowBox[{"x", " ", "y"}]}]}]}]], "Input",
 CellChangeTimes->{{3.527903755699325*^9, 3.527903764627636*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"90ac3aac-b822-4fa9-b89c-0c30b98a0115"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ToNO", "[", "f_", "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"f", " ", "//.", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"x_", "?", "OpQ"}], " ", 
         RowBox[{"y__", "?", "OpQ"}]}], "\[RuleDelayed]", " ", 
        RowBox[{"NO", "[", 
         RowBox[{"x", ",", " ", "y"}], "]"}]}], ",", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"x_", "?", "OpQ"}], "^", "m_"}], " ", "\[RuleDelayed]", " ", 
        
        RowBox[{"NO", "@@", 
         RowBox[{"ConstantArray", "[", 
          RowBox[{"x", ",", " ", "m"}], "]"}]}]}], ",", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"x_", "?", "OpQ"}], " ", 
         RowBox[{"NO", "[", 
          RowBox[{
           RowBox[{"y_", "?", "OpQ"}], ",", " ", 
           RowBox[{"z_", "?", "OpQ"}]}], "]"}]}], "\[RuleDelayed]", " ", 
        RowBox[{"NO", "[", 
         RowBox[{"x", ",", " ", 
          RowBox[{"NO", "[", 
           RowBox[{"y", ",", " ", "z"}], "]"}]}], "]"}]}]}], "}"}]}], ")"}], "//.",
    " ", 
   RowBox[{
    RowBox[{
     RowBox[{"NO", "[", "x___", "]"}], 
     RowBox[{"NO", "[", "y___", "]"}]}], "\[RuleDelayed]", " ", 
    RowBox[{"NO", "[", 
     RowBox[{"x", ",", "y"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.526316423397943*^9, 3.526316444792033*^9}, 
   3.526411645167959*^9, {3.528624059180501*^9, 3.52862408431676*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"b0185401-2a7c-47d0-971a-8b9527ff69d9"],

Cell[BoxData[
 RowBox[{"ToNO", "/:", " ", 
  RowBox[{"ToNO", "[", 
   RowBox[{"x_", "+", "y_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"ToNO", "[", "x", "]"}], "+", 
   RowBox[{"ToNO", "[", "y", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.528690735867182*^9, 3.5286908185314217`*^9}, {
  3.5286908500262527`*^9, 3.528690861970625*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"3a829e00-4590-4887-82ff-a1d1f6853f48"],

Cell[BoxData[
 RowBox[{"ToNO", "/:", " ", 
  RowBox[{"ToNO", "[", 
   RowBox[{
    RowBox[{"x_", " ", "?", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"FreeQ", "[", 
        RowBox[{"#", ",", "J"}], "]"}], "&"}], ")"}]}], "   ", "y_"}], "]"}], 
  ":=", 
  RowBox[{"x", " ", 
   RowBox[{"ToNO", "[", "y", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.528690735867182*^9, 3.5286908185314217`*^9}, {
  3.5286908500262527`*^9, 3.5286909016615868`*^9}, {3.528691143322855*^9, 
  3.5286911490691767`*^9}, {3.5286911877859173`*^9, 3.528691190387347*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"e19d11b4-c2bd-434d-9111-65dd7cc09ea8"],

Cell[BoxData[
 RowBox[{"ToNO", "/:", " ", 
  RowBox[{"ToNO", "[", " ", 
   RowBox[{
    RowBox[{"J", "[", "i_", "]"}], "  ", "y_"}], "]"}], " ", ":=", " ", 
  RowBox[{"NO", "[", 
   RowBox[{
    RowBox[{"J", "[", "i", "]"}], ",", 
    RowBox[{"ToNO", "[", "y", "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.52869093766358*^9, 3.528691000087332*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"c9a8242a-4220-449b-80ab-31adb2504603"],

Cell[BoxData[
 RowBox[{"ToNO", "/:", " ", 
  RowBox[{"ToNO", "[", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"J", "[", "i_", "]"}], "^", "a_"}], "  ", "y_"}], "]"}], " ", ":=",
   " ", 
  RowBox[{"NO", "[", 
   RowBox[{
    RowBox[{"J", "[", "i", "]"}], ",", 
    RowBox[{"ToNO", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"J", "[", "i", "]"}], "^", 
       RowBox[{"(", 
        RowBox[{"a", "-", "1"}], ")"}]}], " ", "y"}], "]"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.52869093766358*^9, 3.528691000087332*^9}, {
  3.528691404342518*^9, 3.528691417464365*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"4fabdbc1-c810-42dd-a6c7-ecbae7d37328"],

Cell[BoxData[
 RowBox[{"ToNO", "/:", " ", 
  RowBox[{"ToNO", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Derivative", "[", "k_", "]"}], "[", " ", 
     RowBox[{"J", "[", "i_", "]"}], "]"}], "  ", "y_"}], "]"}], " ", ":=", 
  " ", 
  RowBox[{"NO", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Derivative", "[", "k", "]"}], "[", 
     RowBox[{"J", "[", "i", "]"}], "]"}], ",", 
    RowBox[{"ToNO", "[", "y", "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.52869093766358*^9, 3.528691000087332*^9}, {
  3.528691273785708*^9, 3.5286912880574903`*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"cd571f95-0872-463a-8cbf-cbb480d5960e"],

Cell[BoxData[
 RowBox[{"ToNO", "/:", " ", 
  RowBox[{"ToNO", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Derivative", "[", "k_", "]"}], "[", " ", 
      RowBox[{"J", "[", "i_", "]"}], "]"}], "^", "a_"}], "  ", "y_"}], "]"}], 
  " ", ":=", " ", 
  RowBox[{"NO", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Derivative", "[", "k", "]"}], "[", 
     RowBox[{"J", "[", "i", "]"}], "]"}], ",", 
    RowBox[{"ToNO", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Derivative", "[", "k", "]"}], "[", 
        RowBox[{"J", "[", "i", "]"}], "]"}], "^", 
       RowBox[{"(", 
        RowBox[{"a", "-", "1"}], ")"}]}], "y"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.52869093766358*^9, 3.528691000087332*^9}, {
  3.528691273785708*^9, 3.5286912880574903`*^9}, {3.528691427662532*^9, 
  3.5286914396069527`*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"c4d99e1d-8e83-4b20-a7c4-2bf83981663a"],

Cell[BoxData[
 RowBox[{"ToNO", "/:", " ", 
  RowBox[{"ToNO", "[", " ", 
   RowBox[{
    RowBox[{"J", "[", "i_", "]"}], "^", "a_"}], " ", "]"}], " ", ":=", " ", 
  RowBox[{"NO", "@@", " ", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"J", "[", "i", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "a"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.52869093766358*^9, 3.5286911218047447`*^9}, {
  3.5286913028560038`*^9, 3.528691306307969*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"017453b4-b6b5-4464-acc2-6b4a6498ec79"],

Cell[BoxData[
 RowBox[{"ToNO", "/:", " ", 
  RowBox[{"ToNO", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Derivative", "[", "k_", "]"}], "[", " ", 
     RowBox[{"J", "[", "i_", "]"}], "]"}], "  ", "^", "a_"}], "]"}], " ", ":=",
   " ", 
  RowBox[{"NO", "@@", " ", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Derivative", "[", "k", "]"}], "[", 
      RowBox[{"J", "[", "i", "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "a"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.52869093766358*^9, 3.528691000087332*^9}, {
  3.528691273785708*^9, 3.5286913166252127`*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"be258f99-4f26-496c-aab9-9ae50a0337cf"],

Cell[BoxData[
 RowBox[{"ToNO", "/:", " ", 
  RowBox[{"ToNO", "[", " ", 
   RowBox[{"J", "[", "i_", "]"}], " ", "]"}], " ", ":=", " ", 
  RowBox[{"J", "[", "i", "]"}]}]], "Input",
 CellChangeTimes->{{3.52869093766358*^9, 3.528691056205749*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"c687c118-492c-442d-8214-932c0bce6df7"],

Cell[BoxData[
 RowBox[{"ToNO", "/:", " ", 
  RowBox[{"ToNO", "[", 
   RowBox[{
    RowBox[{"Derivative", "[", "k_", "]"}], "[", " ", 
    RowBox[{"J", "[", "i_", "]"}], "]"}], " ", "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"Derivative", "[", "k", "]"}], "[", 
   RowBox[{"J", "[", "i", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.52869093766358*^9, 3.528691056205749*^9}, {
  3.5286913224800262`*^9, 3.528691335279543*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"a3481ec0-7873-4b72-a03a-4f5ab97a2e4a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"$RecursionLimit", "=", "Infinity"}]], "Input",
 CellChangeTimes->{{3.528627755584741*^9, 3.528627761882272*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"8f29830a-8c0f-4fde-ad47-09566a344f88"],

Cell[BoxData["\[Infinity]"], "Output",
 CellChangeTimes->{
  3.528627762196267*^9, 3.528680406138522*^9, 3.528691582349242*^9, 
   3.528773737739575*^9, {3.528778140064398*^9, 3.528778165006901*^9}, 
   3.528780420078174*^9, {3.528780723539446*^9, 3.528780745713801*^9}, 
   3.5287826656732273`*^9, 3.5287995365465803`*^9, 3.8865364383087*^9, 
   3.886537464950323*^9, 3.88653904705723*^9, 3.886540274620414*^9, 
   3.8865410044012814`*^9, 3.886544045354075*^9, 3.886566303775079*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"f05ae033-684d-4bc4-8917-bb791d9471ac"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Implementing Leibniz rule to be used in Miura transformation", "Section",
 CellChangeTimes->{{3.5275560353458977`*^9, 3.527556045441731*^9}, {
  3.886578538327771*^9, 
  3.88657854465057*^9}},ExpressionUUID->"4816cfe7-fff0-4137-9c7e-\
b0dd85bb4762"],

Cell["Need to fix this problem of Leibniz rule!", "Text",
 CellChangeTimes->{{3.5275560205526447`*^9, 3.5275560279607773`*^9}, {
  3.527558129811954*^9, 
  3.527558144576103*^9}},ExpressionUUID->"2411fbd4-eda0-4c1a-9a2f-\
8eefe8f3e44c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Derivative", "[", "1", "]"}], "[", 
  RowBox[{
   RowBox[{"J", "[", "1", "]"}], 
   RowBox[{"J", "[", "2", "]"}], 
   RowBox[{"J", "[", "3", "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.52755293198969*^9, 3.5275529558967752`*^9}, {
  3.527553317871492*^9, 3.527553322744556*^9}, {3.527558245914792*^9, 
  3.52755824605028*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"2036635e-8616-416f-80cc-70f27cacd288"],

Cell[BoxData[
 SuperscriptBox[
  RowBox[{"(", 
   RowBox[{
    RowBox[{"J", "[", "1", "]"}], " ", 
    RowBox[{"J", "[", "2", "]"}], " ", 
    RowBox[{"J", "[", "3", "]"}]}], ")"}], "\[Prime]",
  MultilineFunction->None]], "Output",
 CellChangeTimes->{{3.5275529387120037`*^9, 3.527552956294005*^9}, 
   3.527553323151845*^9, 3.5275582463458843`*^9, 3.527648293117428*^9, 
   3.527694993265115*^9, 3.5277411597107687`*^9, 3.527804404777046*^9, 
   3.527867425032082*^9, 3.527873894031218*^9, 3.527903546204417*^9, 
   3.52813390180162*^9, 3.528156462577058*^9, 3.5283076176607447`*^9, 
   3.5286027160348463`*^9, 3.528623407383521*^9, 3.528627608787136*^9, 
   3.528680396692706*^9, 3.5286915745378227`*^9, 3.528773730366025*^9, {
   3.528778140146639*^9, 3.528778165042444*^9}, 3.528780420169842*^9, {
   3.5287807235960617`*^9, 3.528780745774596*^9}, 3.528782665707781*^9, 
   3.5287995366011753`*^9, 3.88653645032887*^9, 3.886537464971154*^9, 
   3.886538596956729*^9, 3.886539051773821*^9, 3.886540274646605*^9, 
   3.8865410044092817`*^9, 3.8865440453791447`*^9, 3.8865663037804117`*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"3782eafb-6d37-4901-83d0-fdad7c7d1b12"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{"ClearAll", "[", "Der", "]"}], "\n", 
 RowBox[{
  RowBox[{"ConstQ", "[", "f_", "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"NumericQ", "[", "f", "]"}], " ", "||", " ", 
   RowBox[{"NumQ", "[", "f", "]"}], " ", "||", " ", 
   RowBox[{
    RowBox[{"Head", "[", "f", "]"}], "===", "A"}], " ", "||", " ", 
   RowBox[{"f", "===", "Q"}]}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Der", "[", "n_", "]"}], "[", 
   RowBox[{"x_", " ", "y_"}], "]"}], " ", ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"n", "\[Equal]", "0"}], ",", " ", 
    RowBox[{"x", " ", "y"}], ",", " ", 
    RowBox[{
     RowBox[{"Der", "[", 
      RowBox[{"n", "-", "1"}], "]"}], "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Der", "[", "1", "]"}], "[", "x", "]"}], " ", "y"}], " ", "+",
       " ", 
      RowBox[{"x", " ", 
       RowBox[{
        RowBox[{"Der", "[", "1", "]"}], "[", "y", "]"}]}]}], " ", "]"}]}], 
   " ", "]"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Der", "[", "0", "]"}], "[", "x__", "]"}], " ", ":=", " ", 
  "1"}], "\n", 
 RowBox[{
  RowBox[{"Der", "[", 
   RowBox[{"f_", "?", "ConstQ"}], "]"}], " ", ":=", " ", "0"}], "\n", 
 RowBox[{
  RowBox[{"Der", "[", 
   RowBox[{
    RowBox[{"a_", "?", "ConstQ"}], " ", "f_"}], "]"}], ":=", " ", 
  RowBox[{"a", " ", 
   RowBox[{"Der", "[", "f", "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"Der", "[", 
   RowBox[{"f_", " ", "g_"}], "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"Der", "[", "f", "]"}], " ", "g"}], " ", "+", " ", 
   RowBox[{"f", " ", 
    RowBox[{"Der", "[", "g", "]"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{"Der", "[", 
   RowBox[{"f_", " ", "+", " ", "g_"}], "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"Der", "[", "f", "]"}], " ", "+", " ", 
   RowBox[{"Der", "[", "g", "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"Der", "[", 
   RowBox[{"f_", "^", "n_"}], "]"}], " ", ":=", " ", 
  RowBox[{"n", " ", 
   SuperscriptBox["f", 
    RowBox[{"n", "-", "1"}]], 
   RowBox[{"Der", "[", "f", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Der", "[", 
   RowBox[{"f_", ",", " ", "n_"}], "]"}], " ", ":=", " ", 
  RowBox[{"Nest", "[", 
   RowBox[{"Der", ",", " ", "f", ",", " ", "n"}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"Derz", "[", "f_", "]"}], " ", ":=", " ", 
  RowBox[{"D", "[", 
   RowBox[{"f", ",", " ", "z"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Derw", "[", "f_", "]"}], " ", ":=", " ", 
  RowBox[{"D", "[", 
   RowBox[{"f", ",", " ", "w"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.5275535572071857`*^9, 3.527553560562881*^9}, 
   3.5275561939669533`*^9, {3.527556274359467*^9, 3.527556278215266*^9}, {
   3.5275566078316717`*^9, 3.527556608760001*^9}, {3.527556781186652*^9, 
   3.527556785667292*^9}, {3.52755696797818*^9, 3.527556989654932*^9}, {
   3.527557030118525*^9, 3.5275570318222847`*^9}, {3.528604846878005*^9, 
   3.5286048487759323`*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"7b3e8be7-bda6-4358-b65a-718574a3cb34"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Dz", "[", "foo_", "]"}], " ", ":=", " ", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"$RecursionLimit", " ", "=", " ", "100000"}], "}"}], ",", " ", 
    RowBox[{
     RowBox[{"Der", "[", 
      RowBox[{"foo", " ", "/.", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"Derivative", "[", "m_", "]"}], "[", "f_", "]"}], " ", 
        "\[RuleDelayed]", " ", 
        RowBox[{"Der", "[", 
         RowBox[{"f", ",", " ", "m"}], "]"}]}]}], " ", "]"}], " ", "//.", " ", 
     RowBox[{
      RowBox[{"Der", "[", "f_", "]"}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"Derivative", "[", "1", "]"}], "[", "f", "]"}]}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Dz", "[", 
   RowBox[{"f_", ",", " ", "n_"}], "]"}], " ", ":=", " ", 
  RowBox[{"Nest", "[", 
   RowBox[{"Dz", ",", " ", "f", ",", " ", "n"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.5275580039543324`*^9, 3.527558025832659*^9}, {
  3.527558298050438*^9, 3.527558312211219*^9}, {3.528777871175412*^9, 
  3.528777871431601*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"43a1952a-1be7-4d55-9189-855deb99ee31"]
}, Closed]],

Cell[CellGroupData[{

Cell["Free field OPE ", "Section",
 CellChangeTimes->{{3.5258346498344812`*^9, 
  3.525834655929647*^9}},ExpressionUUID->"097d6d75-50e0-464a-a0c3-\
36337c1aa6ed"],

Cell["\<\
Define bosonic current J_i = \\partial \\phi_i . We only need to look at the \
OPEs of \\partial \\phi_i\[CloseCurlyQuote]s. \
\>", "Text",
 CellChangeTimes->{{3.525834667050149*^9, 
  3.52583471553277*^9}},ExpressionUUID->"88db9cd7-d359-4d18-a531-\
dc4b089b7068"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Bosonic", "[", 
   RowBox[{"J", "[", "i_", "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.525833370533226*^9, 3.525833411384759*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"3b8a30c7-eaa1-46ff-8d06-7b36cf3fd65a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"OPE", "[", 
   RowBox[{
    RowBox[{"J", "[", "i_", "]"}], ",", " ", 
    RowBox[{"J", "[", "j_", "]"}]}], "]"}], ":=", " ", 
  RowBox[{"MakeOPE", "[", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"Delta", "[", 
       RowBox[{"i", ",", " ", "j"}], "]"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"z", "-", "w"}], ")"}], "^", "2"}]]}], " ", "+", " ", 
    RowBox[{"Ord", "[", 
     RowBox[{"z", ",", " ", "w", ",", " ", "0"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5258334238188763`*^9, 3.525833441289604*^9}, {
  3.525834026660194*^9, 3.5258340563955812`*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"75d1de16-7f69-4387-87dc-2bdda7586bae"]
}, Closed]],

Cell[CellGroupData[{

Cell["E6 roots using A5 + U(1) decomposition. ", "Section",
 CellChangeTimes->{{3.5258346498344812`*^9, 3.525834655929647*^9}, {
  3.528602726069014*^9, 
  3.528602736525262*^9}},ExpressionUUID->"064fbb1f-adef-4098-a1d7-\
8555fe00f7ac"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Alpha]1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Sqrt", "[", "2", "]"}], ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5286021639338837`*^9, 3.528602210378875*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"bbc9bb30-3153-4f82-b117-bd5bf4345e17"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Beta]1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "/", 
      RowBox[{"Sqrt", "[", "2", "]"}]}], ",", 
     RowBox[{
      RowBox[{"Sqrt", "[", "3", "]"}], "/", 
      RowBox[{"Sqrt", "[", "2", "]"}]}], ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.528602211400291*^9, 3.528602233178225*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"37da20dd-2169-4334-8145-2e94ed092877"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Alpha]2", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"Sqrt", "[", "2", "]"}], ",", "0", ",", "0", ",", "0"}], "}"}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.5286021639338837`*^9, 3.528602245320794*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"4572aa4a-54cd-4633-8770-869cb3f79b7e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Beta]2", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{
      RowBox[{"-", "1"}], "/", 
      RowBox[{"Sqrt", "[", "2", "]"}]}], ",", 
     RowBox[{
      RowBox[{"Sqrt", "[", "3", "]"}], "/", 
      RowBox[{"Sqrt", "[", "2", "]"}]}], ",", "0", ",", "0"}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.528602211400291*^9, 3.52860225434608*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"b892295b-b0e3-4c06-bde2-358f1315647c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Gamma]", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{"\[Alpha]1", "+", 
        RowBox[{"2", "\[Beta]1"}]}], ")"}]}], "/", "3"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[Alpha]2", "+", 
       RowBox[{"2", "\[Beta]2"}]}], ")"}], "/", "3"}], "+", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"1", "/", "6"}], "]"}], ",", 
      RowBox[{
       RowBox[{"-", "1"}], "/", 
       RowBox[{"Sqrt", "[", "2", "]"}]}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.528602265406804*^9, 3.528602327849908*^9}, 
   3.528602414974711*^9, {3.528602466494411*^9, 3.5286024714058037`*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"0d35c363-2c73-4853-82dd-5a53c96cb6da"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Delta]", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"Sqrt", "[", "2", "]"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.528602329776064*^9, 3.528602337776141*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"37aec78d-4e79-4aae-b4d2-226f2c27dfe8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"roots", "=", 
   RowBox[{"{", 
    RowBox[{
    "\[Alpha]1", ",", "\[Beta]1", ",", "\[Gamma]", ",", "\[Beta]2", ",", 
     "\[Alpha]2", ",", "\[Delta]"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.528602344825179*^9, 3.52860236621533*^9}, {
  3.5286036011625357`*^9, 3.528603601729988*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"3585c5ea-4bb7-40f6-8071-07c0e31786ee"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"roots", ".", 
    RowBox[{"Transpose", "[", "roots", "]"}]}], "//", "Simplify"}], " ", "//",
   "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.5286023689665728`*^9, 3.528602385479177*^9}, {
  3.528603602954694*^9, 3.528603606379092*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"be35cf15-b261-40f3-86cc-0c730f8efcd9"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"2", 
      RowBox[{"-", "1"}], "0", "0", "0", "0"},
     {
      RowBox[{"-", "1"}], "2", 
      RowBox[{"-", "1"}], "0", "0", "0"},
     {"0", 
      RowBox[{"-", "1"}], "2", 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}]},
     {"0", "0", 
      RowBox[{"-", "1"}], "2", 
      RowBox[{"-", "1"}], "0"},
     {"0", "0", "0", 
      RowBox[{"-", "1"}], "2", "0"},
     {"0", "0", 
      RowBox[{"-", "1"}], "0", "0", "2"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.528602371924985*^9, 3.528602385785616*^9}, {
   3.5286024168684177`*^9, 3.52860241888729*^9}, 3.528602473912281*^9, 
   3.528603606675014*^9, 3.528623407676461*^9, 3.528627609160577*^9, 
   3.528680397077394*^9, 3.528691575121263*^9, 3.528773730713492*^9, {
   3.52877814081813*^9, 3.528778165479516*^9}, 3.528780420791562*^9, {
   3.528780723956139*^9, 3.5287807462140417`*^9}, 3.528782666439362*^9, 
   3.52879953683902*^9, 3.886536450405846*^9, 3.886537465041581*^9, 
   3.8865386116311283`*^9, 3.886539061794187*^9, 3.8865402747195883`*^9, 
   3.886541004498213*^9, 3.88654404546705*^9, 3.8865663038252373`*^9},
 CellLabel->
  "Out[44]//MatrixForm=",ExpressionUUID->"479b48a8-f802-4c0b-bacf-\
0450ac73e203"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"weights", "=", 
   RowBox[{"Transpose", "[", 
    RowBox[{"Inverse", "[", "roots", "]"}], "]"}]}], ";", 
  RowBox[{"weights", "//", "MatrixForm"}]}]], "Input",
 CellChangeTimes->{{3.528602511387648*^9, 3.528602563578641*^9}, {
  3.528603610274788*^9, 3.528603610898467*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"eca52825-e27e-410e-9bdc-caa87159727f"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox["1", 
       SqrtBox["2"]], 
      FractionBox["1", 
       SqrtBox["6"]], "0", "0", 
      SqrtBox[
       FractionBox["2", "3"]], "0"},
     {"0", 
      SqrtBox[
       FractionBox["2", "3"]], "0", "0", 
      RowBox[{"2", " ", 
       SqrtBox[
        FractionBox["2", "3"]]}], "0"},
     {"0", "0", "0", "0", 
      SqrtBox["6"], "0"},
     {"0", "0", "0", 
      SqrtBox[
       FractionBox["2", "3"]], 
      RowBox[{"2", " ", 
       SqrtBox[
        FractionBox["2", "3"]]}], "0"},
     {"0", "0", 
      FractionBox["1", 
       SqrtBox["2"]], 
      FractionBox["1", 
       SqrtBox["6"]], 
      SqrtBox[
       FractionBox["2", "3"]], "0"},
     {"0", "0", "0", "0", 
      SqrtBox[
       FractionBox["3", "2"]], 
      FractionBox["1", 
       SqrtBox["2"]]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.528602513189827*^9, 3.528602563992256*^9}, 
   3.528603611216035*^9, 3.528623407736816*^9, 3.5286276092650843`*^9, 
   3.528680397129579*^9, 3.5286915751739798`*^9, 3.528773730753224*^9, {
   3.528778140876174*^9, 3.5287781655706043`*^9}, 3.528780420854951*^9, {
   3.528780724011299*^9, 3.528780746270525*^9}, 3.5287826664982243`*^9, 
   3.528799536895752*^9, 3.8865364504139137`*^9, 3.886537465048972*^9, 
   3.886538611638966*^9, 3.886539062844801*^9, 3.886540274745227*^9, 
   3.886541004507524*^9, 3.886544045475347*^9, 3.886566303830731*^9},
 CellLabel->
  "Out[45]//MatrixForm=",ExpressionUUID->"d5efe5e8-6d5f-4c3a-a59e-\
89d4633b4861"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"weylvec", "=", 
  RowBox[{
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
     "weights", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.5286235774947853`*^9, 3.528623592656172*^9}, {
  3.5286236591339893`*^9, 3.528623661118496*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"fec717d8-1d1b-46f7-a4cd-a09d075e05ab"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["1", 
    SqrtBox["2"]], ",", 
   SqrtBox[
    FractionBox["3", "2"]], ",", 
   FractionBox["1", 
    SqrtBox["2"]], ",", 
   SqrtBox[
    FractionBox["3", "2"]], ",", 
   RowBox[{"7", " ", 
    SqrtBox[
     FractionBox["3", "2"]]}], ",", 
   FractionBox["1", 
    SqrtBox["2"]]}], "}"}]], "Output",
 CellChangeTimes->{{3.52862358488496*^9, 3.528623592976432*^9}, 
   3.528623662217883*^9, 3.528627609376546*^9, 3.528680397228346*^9, 
   3.528691575228241*^9, 3.5287737308001127`*^9, {3.528778140942705*^9, 
   3.528778165664439*^9}, 3.528780420907949*^9, {3.528780724061651*^9, 
   3.528780746315496*^9}, 3.528782666547246*^9, 3.528799536944042*^9, 
   3.8865364504289618`*^9, 3.8865374650694304`*^9, 3.886538611661071*^9, 
   3.886539064674158*^9, 3.8865402769093513`*^9, 3.8865410045342617`*^9, 
   3.8865440455254707`*^9, 3.88656630383669*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"d1aa01d8-5d20-4880-99d6-29700f7bc0f1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"weylvec", ".", 
    RowBox[{"roots", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}],
    ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.528623669980384*^9, 3.528623683116775*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"e8f2d36c-720e-4faf-bf0e-2420f99f659e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.528623683515938*^9, 3.528627609411235*^9, 3.5286803972784367`*^9, 
   3.528691575443781*^9, 3.528773730851678*^9, {3.528778141008706*^9, 
   3.528778165710136*^9}, 3.528780420958047*^9, {3.528780724109355*^9, 
   3.528780746370672*^9}, 3.528782666592121*^9, 3.5287995370560093`*^9, 
   3.886536450436048*^9, 3.886537465074942*^9, 3.886538611666193*^9, 
   3.886539065377142*^9, 3.886540277084324*^9, 3.886541004540617*^9, 
   3.886544045531315*^9, 3.8865663038499002`*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"355f7b3f-e2f1-4f13-9bb7-2e8235d4c563"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"JJJ", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"J", "[", "i", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.528613528746112*^9, 3.5286135400246*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"effb8cab-fb73-45c5-abef-7cc7f0c8477c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"J", "[", "1", "]"}], ",", 
   RowBox[{"J", "[", "2", "]"}], ",", 
   RowBox[{"J", "[", "3", "]"}], ",", 
   RowBox[{"J", "[", "4", "]"}], ",", 
   RowBox[{"J", "[", "5", "]"}], ",", 
   RowBox[{"J", "[", "6", "]"}]}], "}"}]], "Output",
 CellChangeTimes->{3.528782666646854*^9, 3.528799537204974*^9, 
  3.886536450450091*^9, 3.886537465094367*^9, 3.886538611688805*^9, 
  3.886539066210977*^9, 3.886540277110651*^9, 3.8865410045674047`*^9, 
  3.886544045552782*^9, 3.886566303854762*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"6d8a7d2c-c76a-4385-af9e-72c5f2a6ceea"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"weyl", "[", "a_", "]"}], ":=", 
  RowBox[{
   RowBox[{"weyl", "[", "a", "]"}], "=", 
   RowBox[{"JJJ", "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"a", ".", "JJJ"}], ")"}], "a"}]}]}]}]], "Input",
 CellChangeTimes->{{3.528613464611691*^9, 3.5286135570134563`*^9}, {
   3.528613607524877*^9, 3.528613609188587*^9}, 3.528613649370947*^9},
 CellLabel->"In[49]:=",ExpressionUUID->"917681bd-aaf8-4dda-b642-ddc8ebcdf29c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Weyl", "[", "a_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Expand", "[", 
    RowBox[{"#", "/.", " ", 
     RowBox[{
      RowBox[{"J", "[", "i_", "]"}], "\[RuleDelayed]", " ", 
      RowBox[{
       RowBox[{"weyl", "[", "a", "]"}], "\[LeftDoubleBracket]", "i", 
       "\[RightDoubleBracket]"}]}]}], "]"}], "&"}]}]], "Input",
 CellChangeTimes->{{3.5286135674866858`*^9, 3.5286136493761272`*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"9f163dd3-294e-49d3-9e90-a69975a6d40e"]
}, Closed]],

Cell[CellGroupData[{

Cell["Miura transformation of the A5 part.", "Section",
 CellChangeTimes->{{3.525915263574584*^9, 3.525915266940132*^9}, {
  3.527694996644824*^9, 3.5276949979619207`*^9}, {3.528602813691183*^9, 
  3.528602817266241*^9}},ExpressionUUID->"d61ff1e2-50da-44dd-8334-\
32aa83669aa5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Rnn", "[", 
   RowBox[{"f_", ",", " ", "n_"}], "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"Rnn", "[", 
    RowBox[{"f", ",", " ", "n", ",", " ", "1"}], "]"}], " ", "//.", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"J", "[", "m_", "]"}], "[", "z", "]"}], " ", "\[RuleDelayed]", 
      " ", 
      RowBox[{"J", "[", "m", "]"}]}], ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Derivative", "[", "m_", "]"}], "[", "f", "]"}], "[", "z", 
       "]"}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"Derivative", "[", "m", "]"}], "[", 
       RowBox[{"f", "[", "z", "]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Derivative", "[", "m_", "]"}], "[", 
        RowBox[{"J", "[", "n1_", "]"}], "]"}], "[", "z", "]"}], 
      "\[RuleDelayed]", " ", 
      RowBox[{
       RowBox[{"Derivative", "[", "m", "]"}], "[", 
       RowBox[{"J", "[", "n1", "]"}], "]"}]}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.525888653268496*^9, 3.525888667638579*^9}, 
   3.526006716424419*^9, 3.526049283721485*^9, {3.526322910810835*^9, 
   3.526322921211238*^9}, {3.526323469639559*^9, 3.526323478862588*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"5ed9336a-3f70-41a4-a756-8b0fead8aebb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"JJ", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"J", "[", "j", "]"}], "[", "z", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "6"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.528603097672769*^9, 3.528603108697682*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"38dbfc48-a3e2-4095-a3e5-f0b9f40eedc6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"J", "[", "1", "]"}], "[", "z", "]"}], ",", 
   RowBox[{
    RowBox[{"J", "[", "2", "]"}], "[", "z", "]"}], ",", 
   RowBox[{
    RowBox[{"J", "[", "3", "]"}], "[", "z", "]"}], ",", 
   RowBox[{
    RowBox[{"J", "[", "4", "]"}], "[", "z", "]"}], ",", 
   RowBox[{
    RowBox[{"J", "[", "5", "]"}], "[", "z", "]"}], ",", 
   RowBox[{
    RowBox[{"J", "[", "6", "]"}], "[", "z", "]"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.528603109383144*^9, 3.5286234078857718`*^9, 3.5286276095684643`*^9, 
   3.5286803975253277`*^9, 3.528691575639344*^9, 3.528773731196554*^9, {
   3.528778141234687*^9, 3.528778165994443*^9}, 3.5287804211389914`*^9, {
   3.528780724306432*^9, 3.5287807465475483`*^9}, 3.5287826667724457`*^9, 
   3.528799537803549*^9, 3.886536450475451*^9, 3.88653746741073*^9, 
   3.886538619599866*^9, 3.8865390730614243`*^9, 3.886540277145876*^9, 
   3.886541004606539*^9, 3.8865440455857277`*^9, 3.8865663038755007`*^9},
 CellLabel->"Out[52]=",ExpressionUUID->"455eed82-f55e-438e-97e1-d93de077f0b7"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"ww", "=", 
   RowBox[{
   "weights", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.528603289689145*^9, 3.52860329112914*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"c4c78b7a-ae3f-4771-9458-36159551d9f3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fundw", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"ww", ",", 
       RowBox[{"ww", "-", "\[Alpha]1"}], ",", 
       RowBox[{"ww", "-", "\[Alpha]1", "-", "\[Beta]1"}], ",", 
       RowBox[{"ww", "-", "\[Alpha]1", "-", "\[Beta]1", "-", "\[Gamma]"}], 
       ",", 
       RowBox[{
       "ww", "-", "\[Alpha]1", "-", "\[Beta]1", "-", "\[Gamma]", "-", 
        "\[Beta]2"}], ",", 
       RowBox[{
       "ww", "-", "\[Alpha]1", "-", "\[Beta]1", "-", "\[Gamma]", "-", 
        "\[Beta]2", "-", "\[Alpha]2"}]}], "}"}], "-", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
        "weights", "\[LeftDoubleBracket]", "6", "\[RightDoubleBracket]"}], 
        "/", "2"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}]}], "//", 
    "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.528603243407548*^9, 3.5286033407228537`*^9}, {
  3.5286037327048683`*^9, 3.528603733871942*^9}, {3.528603942404928*^9, 
  3.5286039475413*^9}, {3.528614077965626*^9, 3.528614086603326*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"2f7133b7-0831-438c-9239-5bfbbbb47ce7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"fundw", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
     ".", 
     RowBox[{
     "roots", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "5"}], "}"}]}], "]"}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.52860372092549*^9, 3.528603726782998*^9}, {
  3.528603977657074*^9, 3.528604003177565*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"fe80cfc0-52ac-4263-8e85-98119f8d3779"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0", "0"},
     {
      RowBox[{"-", "1"}], "1", "0", "0", "0"},
     {"0", 
      RowBox[{"-", "1"}], "1", "0", "0"},
     {"0", "0", 
      RowBox[{"-", "1"}], "1", "0"},
     {"0", "0", "0", 
      RowBox[{"-", "1"}], "1"},
     {"0", "0", "0", "0", 
      RowBox[{"-", "1"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.528603721683627*^9, 3.528603735512631*^9}, 
   3.528603950707304*^9, {3.528603998972887*^9, 3.528604003446912*^9}, 
   3.528614089708584*^9, 3.528623408021056*^9, 3.528627609806731*^9, 
   3.528680397644267*^9, 3.528691575754163*^9, 3.528773731296628*^9, {
   3.528778141385449*^9, 3.528778166075096*^9}, 3.52878042125546*^9, {
   3.52878072442367*^9, 3.528780746663596*^9}, 3.528782666888936*^9, 
   3.528799537983306*^9, 3.886536450502459*^9, 3.886537467440037*^9, 
   3.886538619630291*^9, 3.886539075459628*^9, 3.886540277194654*^9, 
   3.8865410046432867`*^9, 3.8865440456386557`*^9, 3.886566303899724*^9},
 CellLabel->
  "Out[55]//MatrixForm=",ExpressionUUID->"fca21f78-b4cc-48a6-b63c-\
469987ca556c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Rnn", "[", 
   RowBox[{"f_", ",", " ", "nmax_", ",", " ", "n_", ",", "coeff_"}], "]"}], 
  " ", ":=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"n", "\[Equal]", 
       RowBox[{"nmax", "+", "1"}]}], ",", " ", "f", ",", " ", 
      RowBox[{
       RowBox[{"Q", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"Rnn", "[", 
           RowBox[{"f", ",", " ", "nmax", ",", " ", 
            RowBox[{"n", "+", "1"}], ",", "coeff"}], "]"}], ",", " ", "z"}], 
         "]"}]}], " ", "-", "   ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
          "coeff", "\[LeftDoubleBracket]", "n", "\[RightDoubleBracket]"}], 
          ".", "JJ"}], ")"}], "  ", 
        RowBox[{"Rnn", "[", 
         RowBox[{"f", ",", " ", "nmax", ",", " ", 
          RowBox[{"n", "+", "1"}], ",", "coeff"}], "]"}]}]}]}], "]"}], "  ", 
    ")"}], " ", "//.", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Derivative", "[", "m_", "]"}], "[", " ", 
     RowBox[{
      RowBox[{"a_", "?", "NumQ"}], " ", "y__"}], "]"}], " ", "\[RuleDelayed]", 
    RowBox[{"a", " ", 
     RowBox[{
      RowBox[{"Derivative", "[", "m", "]"}], "[", "y", "]"}], 
     " "}]}]}]}]], "Input",
 CellChangeTimes->{{3.526322160884433*^9, 3.52632216545957*^9}, {
  3.526322671993107*^9, 3.526322672442231*^9}, {3.5286028332012157`*^9, 
  3.528602871712715*^9}, {3.52860290183926*^9, 3.528602905736232*^9}, {
  3.528603112003098*^9, 3.528603141969398*^9}, {3.528603204559786*^9, 
  3.528603205784689*^9}, {3.5286936445480347`*^9, 3.5286936650114937`*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"dff05da2-a060-4b93-884d-68e942a271a1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Rnn", "[", 
   RowBox[{"f_", ",", " ", "n_", ",", "coeff_"}], "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"Rnn", "[", 
    RowBox[{"f", ",", " ", "n", ",", " ", "1", ",", "coeff"}], "]"}], " ", "//.",
    " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"J", "[", "m_", "]"}], "[", "z", "]"}], " ", "\[RuleDelayed]", 
      " ", 
      RowBox[{"J", "[", "m", "]"}]}], ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Derivative", "[", "m_", "]"}], "[", "f", "]"}], "[", "z", 
       "]"}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"Derivative", "[", "m", "]"}], "[", 
       RowBox[{"f", "[", "z", "]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Derivative", "[", "m_", "]"}], "[", 
        RowBox[{"J", "[", "n1_", "]"}], "]"}], "[", "z", "]"}], 
      "\[RuleDelayed]", " ", 
      RowBox[{
       RowBox[{"Derivative", "[", "m", "]"}], "[", 
       RowBox[{"J", "[", "n1", "]"}], "]"}]}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.525888653268496*^9, 3.525888667638579*^9}, 
   3.526006716424419*^9, 3.526049283721485*^9, {3.526322910810835*^9, 
   3.526322921211238*^9}, {3.526323469639559*^9, 3.526323478862588*^9}, {
   3.52869367610703*^9, 3.528693683810636*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"375449dc-d96e-4b00-8f2a-8274bba110f0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Unkc", "[", 
   RowBox[{"n_", ",", "coeff_"}], "]"}], " ", ":=", " ", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "rnn", "}"}], ",", " ", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"rnn", " ", "=", " ", 
      RowBox[{
       RowBox[{"Rnn", "[", 
        RowBox[{
         RowBox[{"f", "[", "z", "]"}], ",", " ", "n", ",", "coeff"}], "]"}], 
       " ", "//", " ", "Expand"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{"rnn", ",", " ", 
              RowBox[{
               RowBox[{
                RowBox[{"Derivative", "[", "m", "]"}], "[", "f", "]"}], "[", 
               "z", "]"}]}], "]"}], " ", "/", 
            SuperscriptBox["Q", "m"]}], ",", " ", 
           RowBox[{"{", 
            RowBox[{"m", ",", " ", 
             RowBox[{"n", "-", "1"}], ",", " ", "1", ",", " ", 
             RowBox[{"-", "1"}]}], "}"}]}], "]"}], "~", "Join", "~", 
         RowBox[{"{", 
          RowBox[{"Coefficient", "[", 
           RowBox[{"rnn", ",", " ", 
            RowBox[{"f", "[", "z", "]"}]}], "]"}], "}"}]}], " ", ")"}]}], " ",
       "//", " ", "Expand"}]}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.526004512787428*^9, 3.526004527805367*^9}, {
   3.526005709597775*^9, 3.5260057493656483`*^9}, {3.526005829686452*^9, 
   3.526005831614204*^9}, {3.5260058709907103`*^9, 3.5260058726943417`*^9}, {
   3.526005958742794*^9, 3.526005960134664*^9}, {3.52600681706033*^9, 
   3.526006817628331*^9}, 3.526049303281123*^9, {3.526322380479177*^9, 
   3.526322389582204*^9}, {3.526322852566454*^9, 3.5263228555416737`*^9}, {
   3.526323481423357*^9, 3.5263234837508097`*^9}, {3.526323786448927*^9, 
   3.5263237886962357`*^9}, 3.5275360373304977`*^9, 3.527536115877063*^9, {
   3.528602933028709*^9, 3.528602935304543*^9}, {3.528693670571505*^9, 
   3.528693698178557*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"fa3625cd-3b9a-4666-90bc-5ecbdbefba5b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"U", "=", 
   RowBox[{"Unkc", "[", 
    RowBox[{"6", ",", "fundw"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.528602945375671*^9, 3.528602963488886*^9}, {
   3.528604083647225*^9, 3.528604084038891*^9}, 3.528604290578692*^9, {
   3.528693702406255*^9, 3.528693703478569*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"041f2065-f290-487e-a85d-9d15c2e2e54d"],

Cell[CellGroupData[{

Cell["Check that it has the standard normalization of Q.", "Subsection",
 CellChangeTimes->{{3.525834667050149*^9, 3.52583471553277*^9}, {
  3.528605099686146*^9, 
  3.5286051057416077`*^9}},ExpressionUUID->"5d5c7716-fd67-45ca-93af-\
27c1f71aea27"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TA5", "=", 
   RowBox[{"ToNO", "[", 
    RowBox[{"U", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5286042921636333`*^9, 3.5286043197679167`*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"5bda8e94-ecfe-45e2-8ef6-f1fd1ab18cc2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"2", 
   RowBox[{
    RowBox[{"OPEPole", "[", "4", "]"}], "[", 
    RowBox[{"TA5", ",", "TA5"}], "]"}]}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.528604321629334*^9, 3.528604344584667*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"a258d088-6208-43a9-86fa-ddfcbe06837b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"5", " ", "One"}], "+", 
  RowBox[{"210", " ", "One", " ", 
   SuperscriptBox["Q", "2"]}]}]], "Output",
 CellChangeTimes->{{3.528604331824195*^9, 3.528604344892*^9}, 
   3.5286234091739683`*^9, 3.528627616768602*^9, 3.528680398442782*^9, 
   3.5286915766165447`*^9, 3.5287737322171593`*^9, {3.528778142314075*^9, 
   3.528778166927504*^9}, 3.52878042215865*^9, {3.5287807248230343`*^9, 
   3.528780747564127*^9}, 3.528782667760991*^9, 3.528799539198278*^9, 
   3.886536451003951*^9, 3.8865374679805202`*^9, 3.886538628474247*^9, 
   3.886538859852498*^9, 3.886539145576634*^9, 3.8865402778047457`*^9, 
   3.886541005253318*^9, 3.8865440463007107`*^9, 3.886566304195773*^9},
 CellLabel->"Out[61]=",ExpressionUUID->"e08b21c2-f054-438d-a465-e5fab7f3df9e"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Find the Z2 eigenstates.", "Subsection",
 CellChangeTimes->{{3.525834667050149*^9, 3.52583471553277*^9}, {
  3.528605099686146*^9, 
  3.528605115548979*^9}},ExpressionUUID->"50287f63-cf05-4822-aa2c-\
9e3c326462fd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Z2", "[", "x_", "]"}], ":=", 
  RowBox[{
   RowBox[{"x", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"J", "[", "1", "]"}], "\[Rule]", " ", 
       RowBox[{"J", "[", "3", "]"}]}], ",", 
      RowBox[{
       RowBox[{"J", "[", "2", "]"}], "\[Rule]", " ", 
       RowBox[{"J", "[", "4", "]"}]}], ",", 
      RowBox[{
       RowBox[{"J", "[", "3", "]"}], "\[Rule]", " ", 
       RowBox[{"J", "[", "1", "]"}]}], ",", 
      RowBox[{
       RowBox[{"J", "[", "4", "]"}], "\[Rule]", " ", 
       RowBox[{"J", "[", "2", "]"}]}]}], "}"}]}], "//", "Expand"}]}]], "Input",\

 CellChangeTimes->{{3.528604410387999*^9, 3.528604437534807*^9}, {
   3.5286045200622883`*^9, 3.52860455199754*^9}, 3.5286045878610077`*^9},
 CellLabel->"In[62]:=",ExpressionUUID->"2c8a9f04-1e15-48bf-bfc8-951f6e55cc97"],

Cell[BoxData[
 RowBox[{
  RowBox[{"U2", "=", 
   RowBox[{"U", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.528604700960513*^9, 3.5286047066890707`*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"2167fe80-35be-4c29-93e7-c42505d63544"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Z2", "[", 
   RowBox[{"U", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], "]"}],
   "-", 
  RowBox[{
  "U", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}]], "Input",
 CellChangeTimes->{{3.528604438750764*^9, 3.52860448394169*^9}, {
  3.5286045601706867`*^9, 3.528604561538021*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"25cdae54-8044-47f9-9a6d-6160d5492a9c"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.5286044474337893`*^9, 3.528604484234528*^9}, 
   3.5286045210576973`*^9, {3.528604553540235*^9, 3.528604589161948*^9}, 
   3.528623409246066*^9, 3.528627616877596*^9, 3.528680398609068*^9, 
   3.528691576723693*^9, 3.5287737323137207`*^9, {3.528778142398876*^9, 
   3.528778167137002*^9}, 3.528780422271009*^9, {3.5287807249241877`*^9, 
   3.5287807476646433`*^9}, 3.528782667873332*^9, 3.528799539306902*^9, 
   3.886536456605763*^9, 3.8865374680094023`*^9, 3.886538634045385*^9, 
   3.886538859863523*^9, 3.886539160916048*^9, 3.886540277835149*^9, 
   3.886541005287353*^9, 3.8865440463533583`*^9, 3.886566304212188*^9},
 CellLabel->"Out[64]=",ExpressionUUID->"24b20aa6-6f64-4c1a-8f49-2f66f715d686"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"U3", "=", 
   RowBox[{
    RowBox[{"U", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], "-", 
    
    RowBox[{"2", " ", "Q", " ", 
     RowBox[{"Dz", "[", 
      RowBox[{"U", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
      "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.528604718179735*^9, 3.528604777343314*^9}, {
  3.528604813382944*^9, 3.5286048150619907`*^9}, {3.5286048637340193`*^9, 
  3.52860486427731*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"1ec7f931-0c80-4e72-9e35-7986a030a3dc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Z2", "[", "U3", "]"}], "+", "U3"}], " ", "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.528604438750764*^9, 3.52860448394169*^9}, {
  3.5286045601706867`*^9, 3.528604566747205*^9}, {3.528604756008192*^9, 
  3.5286047641186438`*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"78870036-a710-458d-9c6e-1db71281b1ea"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.5286044474337893`*^9, 3.528604484234528*^9}, 
   3.5286045210576973`*^9, {3.528604553540235*^9, 3.528604589879035*^9}, {
   3.528604751449609*^9, 3.528604778480674*^9}, 3.528604816521595*^9, {
   3.528604855161531*^9, 3.528604865101308*^9}, 3.528623409318727*^9, 
   3.528627616943529*^9, 3.52868039880014*^9, 3.5286915768048*^9, 
   3.528773732382374*^9, {3.52877814246611*^9, 3.528778167216301*^9}, 
   3.5287804223385277`*^9, {3.528780725056856*^9, 3.5287807477534227`*^9}, 
   3.528782667939645*^9, 3.528799539359766*^9, 3.886536456630151*^9, 
   3.8865374680381737`*^9, 3.8865386356896772`*^9, 3.886538859886302*^9, 
   3.886539160944931*^9, 3.886540277862299*^9, 3.8865410053149557`*^9, 
   3.886544046409788*^9, 3.8865663042189503`*^9},
 CellLabel->"Out[66]=",ExpressionUUID->"8f273bfa-4ec4-4d10-b09a-77c7a383f1ca"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"U4", "=", 
   RowBox[{
    RowBox[{"U", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}], "-", 
    
    RowBox[{
     RowBox[{"(", 
      RowBox[{"3", "/", "2"}], ")"}], " ", "Q", " ", 
     RowBox[{"Dz", "[", "U3", "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5286048891100063`*^9, 3.528604930988181*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"df30b3e6-0b37-4582-a185-9910694d0d7b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Z2", "[", "U4", "]"}], "-", "U4"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.52860489606828*^9, 3.5286049007559967`*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"3d48bb53-a9b6-4945-91fe-ca1978f7272d"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.528604901953642*^9, 3.528604932031982*^9}, 
   3.528623409420191*^9, 3.528627617056382*^9, 3.5286803988929*^9, 
   3.5286915769400797`*^9, 3.528773732460408*^9, {3.5287781425649443`*^9, 
   3.5287781673121347`*^9}, 3.52878042244239*^9, {3.52878072519718*^9, 
   3.52878074788811*^9}, 3.528782668049714*^9, 3.528799539468195*^9, 
   3.886536456679109*^9, 3.8865374680817127`*^9, 3.8865386375092163`*^9, 
   3.88653885990633*^9, 3.886539160981896*^9, 3.886540277905048*^9, 
   3.886541005351922*^9, 3.886544046464507*^9, 3.886566304247896*^9},
 CellLabel->"Out[68]=",ExpressionUUID->"0f5cf142-58f3-4f28-9192-84c6389ba599"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"U5", "=", 
   RowBox[{
    RowBox[{"U", "\[LeftDoubleBracket]", "5", "\[RightDoubleBracket]"}], "-", 
    "  ", 
    RowBox[{"Q", " ", 
     RowBox[{"Dz", "[", "U4", "]"}]}], "+", " ", 
    RowBox[{
     RowBox[{"Q", "^", "3"}], " ", 
     RowBox[{"Dz", "[", 
      RowBox[{"Dz", "[", 
       RowBox[{"Dz", "[", "U2", "]"}], "]"}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5286048891100063`*^9, 3.528604948771576*^9}, 
   3.528605004179308*^9, {3.5286050539771547`*^9, 3.528605070953641*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"088468a8-67f2-440a-be38-597f5bec6791"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Z2", "[", "U5", "]"}], "+", "U5"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.52860489606828*^9, 3.5286049007559967`*^9}, {
  3.528604950875741*^9, 3.528604952546753*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"26276acf-773f-4254-925d-6aa76c55183c"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.528604901953642*^9, 3.528604932031982*^9}, 
   3.528604964965742*^9, 3.528605005291664*^9, {3.528605066380055*^9, 
   3.528605072001419*^9}, 3.528623409743371*^9, 3.528627617437742*^9, 
   3.528680399166582*^9, 3.528691577199724*^9, 3.528773732765584*^9, {
   3.5287781428240137`*^9, 3.528778167574547*^9}, 3.528780422714226*^9, {
   3.528780725359735*^9, 3.528780748156539*^9}, 3.528782668320788*^9, 
   3.528799539800671*^9, 3.886536456820776*^9, 3.886537468248488*^9, 
   3.886538859914257*^9, 3.886539161140856*^9, 3.886540278140205*^9, 
   3.88654100549714*^9, 3.886544046654275*^9, 3.88656630433302*^9},
 CellLabel->"Out[70]=",ExpressionUUID->"bbed20b7-478d-4fa8-a3c8-01b52e158152"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["W(A5) in terms of W(A2) + W(A2) + a boson", "Section",
 CellChangeTimes->{{3.525915263574584*^9, 3.525915266940132*^9}, {
   3.527694996644824*^9, 3.5276949979619207`*^9}, {3.528602813691183*^9, 
   3.528602817266241*^9}, {3.528623897334155*^9, 3.528623901821644*^9}, {
   3.88653864893723*^9, 3.886538663122264*^9}, {3.8865386949911327`*^9, 
   3.886538704969154*^9}, 
   3.886579198312724*^9},ExpressionUUID->"41a20d1a-9b91-433c-94d9-\
c07415a07f3c"],

Cell[CellGroupData[{

Cell["Miura transform for W(A2).", "Subsection",
 CellChangeTimes->{{3.525834667050149*^9, 3.52583471553277*^9}, {
  3.528605099686146*^9, 3.528605115548979*^9}, {3.886540550390761*^9, 
  3.8865405537067127`*^9}},ExpressionUUID->"6694f226-2323-45fc-9e3a-\
773e4cc71858"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ff", "=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "\[Alpha]1"}], "+", "\[Beta]1"}], ")"}], "/", "3"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "\[Alpha]1"}], "+", "\[Beta]1"}], ")"}], "/", "3"}], 
      "-", "\[Alpha]1"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "\[Alpha]1"}], "+", "\[Beta]1"}], ")"}], "/", "3"}], 
      "-", "\[Alpha]1", "-", "\[Beta]1"}]}], "}"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.5286937411242456`*^9, 3.528693800678684*^9}, {
  3.5286938389456387`*^9, 3.5286938864510813`*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"2b31a743-595c-44f4-ad9b-8cf3a99a5b1c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", 
      SqrtBox["2"]], ",", 
     FractionBox["1", 
      SqrtBox["6"]], ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       SqrtBox["2"]]}], ",", 
     FractionBox["1", 
      SqrtBox["6"]], ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", 
      SqrtBox[
       FractionBox["2", "3"]]}], ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.528693844965766*^9, 3.528693886941411*^9}, 
   3.528695533530858*^9, 3.528698198965122*^9, 3.88653877643291*^9, 
   3.886538859932205*^9, 3.886538951666581*^9, 3.886538992246828*^9, 
   3.88653916116381*^9, 3.886540278164167*^9, 3.88654100552181*^9, 
   3.886544046660801*^9, 3.886566304336487*^9},
 CellLabel->"Out[71]=",ExpressionUUID->"fc773c8f-b457-43fd-a4ee-06451f35b699"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"V", "=", 
   RowBox[{"Unkc", "[", 
    RowBox[{"3", ",", "ff"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.528693927019429*^9, 3.528693950248279*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"4193d7dc-8fc7-47b3-a9b7-8fd241ea9f56"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"V12", "=", 
  RowBox[{"ToNO", "[", 
   RowBox[{"V", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.5286954368460608`*^9, 3.528695442581583*^9}, {
  3.528695536404119*^9, 3.52869553869945*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"5276c0f0-4296-42f8-b91c-9d28bfe09bbc"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"J", "[", "1", "]"}], ",", 
     RowBox[{"J", "[", "1", "]"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"J", "[", "2", "]"}], ",", 
     RowBox[{"J", "[", "2", "]"}]}], "]"}]}], "-", 
  FractionBox[
   RowBox[{"Q", " ", 
    SuperscriptBox[
     RowBox[{"J", "[", "1", "]"}], "\[Prime]",
     MultilineFunction->None]}], 
   SqrtBox["2"]], "-", 
  RowBox[{
   SqrtBox[
    FractionBox["3", "2"]], " ", "Q", " ", 
   SuperscriptBox[
    RowBox[{"J", "[", "2", "]"}], "\[Prime]",
    MultilineFunction->None]}]}]], "Output",
 CellChangeTimes->{
  3.528695442884144*^9, 3.528695482176269*^9, 3.52869553910489*^9, 
   3.5286981990452223`*^9, 3.8865387764606247`*^9, 3.8865388599528008`*^9, {
   3.886538951696903*^9, 3.886538980258922*^9}, 3.8865391611746893`*^9, 
   3.886540278195664*^9, 3.886541005550583*^9, 3.886544046685068*^9, 
   3.886566304357609*^9},
 CellLabel->"Out[73]=",ExpressionUUID->"1a301ace-f43d-4976-adbb-989a7d9137e5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"V13", "=", 
  RowBox[{"ToNO", "[", 
   RowBox[{"V", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.5286954438707533`*^9, 3.528695477532298*^9}, {
  3.528695541675632*^9, 3.5286955434913063`*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"bb0a70cb-396c-40dd-9ef6-33d51d637be7"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"J", "[", "1", "]"}], ",", 
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"J", "[", "1", "]"}], ",", 
       RowBox[{"J", "[", "2", "]"}]}], "]"}]}], "]"}], 
   SqrtBox["6"]], "-", 
  FractionBox[
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"J", "[", "2", "]"}], ",", 
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"J", "[", "2", "]"}], ",", 
       RowBox[{"J", "[", "2", "]"}]}], "]"}]}], "]"}], 
   RowBox[{"3", " ", 
    SqrtBox["6"]}]], "-", 
  FractionBox[
   RowBox[{"Q", " ", 
    RowBox[{"NO", "[", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"J", "[", "1", "]"}], "\[Prime]",
       MultilineFunction->None], ",", 
      RowBox[{"J", "[", "2", "]"}]}], "]"}]}], 
   SqrtBox["3"]], "+", 
  RowBox[{"Q", " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"J", "[", "2", "]"}], "\[Prime]",
      MultilineFunction->None], ",", 
     RowBox[{"J", "[", "2", "]"}]}], "]"}]}], "-", 
  RowBox[{
   SqrtBox[
    FractionBox["2", "3"]], " ", 
   SuperscriptBox["Q", "2"], " ", 
   SuperscriptBox[
    RowBox[{"J", "[", "2", "]"}], "\[Prime]\[Prime]",
    MultilineFunction->None]}]}]], "Output",
 CellChangeTimes->{{3.5286954490428677`*^9, 3.528695482677278*^9}, 
   3.528695543907262*^9, 3.528698199102419*^9, 3.8865387764982767`*^9, 
   3.886538859958902*^9, 3.886538951702248*^9, 3.886539161198471*^9, 
   3.886540278203753*^9, 3.8865410055565033`*^9, 3.886544046690235*^9, 
   3.886566304360672*^9},
 CellLabel->"Out[74]=",ExpressionUUID->"5bfaf1cf-8308-42b7-830f-762caf0f0e9e"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Finding the OPEs of  W(A2) generators.", "Subsection",
 CellChangeTimes->{{3.525834667050149*^9, 3.52583471553277*^9}, {
  3.528605099686146*^9, 3.528605115548979*^9}, {3.886540550390761*^9, 
  3.88654056815527*^9}, {3.886578672770422*^9, 
  3.886578673813259*^9}},ExpressionUUID->"daf00137-12f8-4c56-9183-\
3ba07c9ed3c0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"OPE", "[", 
    RowBox[{"V12", ",", "V12"}], "]"}], "-", 
   RowBox[{"MakeOPE", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"12", 
         RowBox[{"Q", "^", "2"}]}]}], ")"}], 
      RowBox[{
       RowBox[{"One", "[", "w", "]"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"z", "-", "w"}], ")"}], "^", "4"}]}]}], " ", "-", " ", 
     RowBox[{"2", 
      RowBox[{
       RowBox[{"V12", "[", "w", "]"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"z", "-", "w"}], ")"}], "^", "2"}]}]}], " ", "-", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Derivative", "[", "1", "]"}], "[", "V12", "]"}], "[", "w", 
       "]"}], "/", 
      RowBox[{"(", 
       RowBox[{"z", "-", "w"}], ")"}]}], "+", " ", 
     RowBox[{"Ord", "[", 
      RowBox[{"z", ",", "w", ",", "0"}], "]"}]}], "]"}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.5286971860905952`*^9, 3.528697189621599*^9}, {
  3.528697295618877*^9, 3.5286973044267178`*^9}, {3.528697501162414*^9, 
  3.5286975051343203`*^9}, {3.528697574180975*^9, 3.528697575284409*^9}, {
  3.886540471020093*^9, 3.886540476619093*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"601a3f78-7d3c-40ac-bad2-4abd8608e22a"],

Cell[BoxData[
 InterpretationBox["\<\"<<   >>\"\>",
  StringForm["<<   >>"],
  Editable->False]], "Output",
 CellChangeTimes->{{3.5286975477085648`*^9, 3.528697575587495*^9}, 
   3.528698199388178*^9, 3.886538776549141*^9, 3.886538859998897*^9, 
   3.8865389517426577`*^9, 3.886539161295968*^9, 3.8865402783067093`*^9, 
   3.886540477493129*^9, 3.8865410055851393`*^9, 3.886544046733433*^9, 
   3.886566304367469*^9},
 CellLabel->"Out[75]=",ExpressionUUID->"08b2689b-6275-43d3-b030-7870aa83dda8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"OPE", "[", 
    RowBox[{"V12", ",", "V13"}], "]"}], "-", 
   RowBox[{"MakeOPE", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "Q"}], "+", 
        RowBox[{"24", 
         RowBox[{"Q", "^", "3"}]}]}], ")"}], 
      RowBox[{
       RowBox[{"One", "[", "w", "]"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"z", "-", "w"}], ")"}], "^", "5"}]}]}], "-", 
     RowBox[{"2", " ", "Q", " ", 
      RowBox[{
       RowBox[{"V12", "[", "w", "]"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"z", "-", "w"}], ")"}], "^", "3"}]}]}], "-", 
     RowBox[{"3", " ", 
      RowBox[{
       RowBox[{"V13", "[", "w", "]"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"z", "-", "w"}], ")"}], "^", "2"}]}]}], " ", "-", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Derivative", "[", "1", "]"}], "[", "V13", "]"}], "[", "w", 
       "]"}], "/", 
      RowBox[{"(", 
       RowBox[{"z", "-", "w"}], ")"}]}], " ", "+", 
     RowBox[{"Ord", "[", 
      RowBox[{"z", ",", "w", ",", "0"}], "]"}]}], "]"}]}], "//", 
  "OPESimplify"}]], "Input",
 CellChangeTimes->{{3.5286976798783283`*^9, 3.5286976985297537`*^9}, {
  3.886540490567123*^9, 3.886540497117844*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"8e217af1-059b-4724-9173-3a8d73c3c555"],

Cell[BoxData[
 InterpretationBox["\<\"<<   >>\"\>",
  StringForm["<<   >>"],
  Editable->False]], "Output",
 CellChangeTimes->{3.886540497474085*^9, 3.886541005613825*^9, 
  3.88654404678708*^9, 3.886566304381707*^9},
 CellLabel->"Out[76]=",ExpressionUUID->"c6d97d6a-0726-4f1f-a880-198d9f02e057"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"OPE", "[", 
    RowBox[{"V13", ",", "V13"}], "]"}], "-", 
   RowBox[{"MakeOPE", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], "/", "9"}], "-", 
        RowBox[{"12", " ", 
         RowBox[{"Q", "^", "2"}]}], "-", 
        RowBox[{"80", 
         RowBox[{"Q", "^", "4"}]}]}], ")"}], 
      RowBox[{
       RowBox[{"One", "[", "w", "]"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"z", "-", "w"}], ")"}], "^", "6"}]}]}], " ", "+", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", "/", "3"}], "+", 
        RowBox[{"8", 
         RowBox[{"Q", "^", "2"}]}]}], ")"}], " ", 
      RowBox[{
       RowBox[{"V12", "[", "w", "]"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"z", "-", "w"}], ")"}], "^", "4"}]}]}], " ", "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "/", "3"}], "+", 
        RowBox[{"4", 
         RowBox[{"Q", "^", "2"}]}]}], ")"}], " ", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Derivative", "[", "1", "]"}], "[", "V12", "]"}], "[", "w", 
        "]"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"z", "-", "w"}], ")"}], "^", "3"}]}]}], " ", "-", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "/", "3"}], ")"}], " ", 
          RowBox[{"NO", "[", 
           RowBox[{"V12", ",", "V12"}], "]"}]}], "+", " ", 
         RowBox[{"2", "Q", "  ", 
          RowBox[{"V13", "'"}]}], "-", 
         RowBox[{"2", 
          RowBox[{"Q", "^", "2"}], "  ", 
          RowBox[{"V12", "''"}]}]}], " ", ")"}], "[", "w", "]"}], "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"z", "-", "w"}], ")"}], "^", "2"}]}], " ", "-", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "/", "3"}], ")"}], " ", 
          RowBox[{"NO", "[", 
           RowBox[{"V12", ",", 
            RowBox[{"V12", "'"}]}], "]"}]}], "+", " ", 
         RowBox[{"Q", "  ", 
          RowBox[{"V13", "''"}]}], "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"1", "/", "9"}], "-", 
            RowBox[{
             RowBox[{"2", "/", "3"}], 
             RowBox[{"Q", "^", "2"}]}]}], ")"}], " ", 
          RowBox[{"V12", "'''"}]}]}], ")"}], "[", "w", "]"}], "/", 
      RowBox[{"(", 
       RowBox[{"z", "-", "w"}], ")"}]}], "+", 
     RowBox[{"Ord", "[", 
      RowBox[{"z", ",", "w", ",", "0"}], "]"}]}], "]"}]}], "//", 
  "OPESimplify"}]], "Input",
 CellChangeTimes->{{3.528697807980048*^9, 3.528697816455119*^9}, {
  3.886540510080983*^9, 3.886540516913765*^9}},
 CellLabel->"In[77]:=",ExpressionUUID->"b87c4518-5af3-411a-8d36-34b2b25a73bf"],

Cell[BoxData[
 InterpretationBox["\<\"<<   >>\"\>",
  StringForm["<<   >>"],
  Editable->False]], "Output",
 CellChangeTimes->{3.886540517204681*^9, 3.886541005671337*^9, 
  3.886544046871709*^9, 3.886566304410583*^9},
 CellLabel->"Out[77]=",ExpressionUUID->"00f437ed-37b5-45c4-bd40-08234a8d07a0"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Another W(A2).", "Subsection",
 CellChangeTimes->{{3.525834667050149*^9, 3.52583471553277*^9}, {
  3.528605099686146*^9, 3.528605115548979*^9}, {3.886540550390761*^9, 
  3.8865405776529627`*^9}},ExpressionUUID->"05399123-1d74-4bdb-9823-\
16c475512946"],

Cell[BoxData[
 RowBox[{
  RowBox[{"V23", "=", 
   RowBox[{"Z2", "[", "V13", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.528696138650611*^9, 3.528696145117094*^9}, 
   3.886540521513813*^9},
 CellLabel->"In[78]:=",ExpressionUUID->"ff62774d-f43c-4165-8271-be1c69814fbd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"V22", "=", 
   RowBox[{"Z2", "[", "V12", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5286961466251383`*^9, 3.528696155668783*^9}, 
   3.886540523463201*^9},
 CellLabel->"In[79]:=",ExpressionUUID->"709351f5-9beb-4801-8efd-f4d10c3e387d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"L", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"1", "/", "6"}], "]"}], ",", 
      RowBox[{
       RowBox[{"-", "1"}], "/", 
       RowBox[{"Sqrt", "[", "2", "]"}]}]}], "}"}], ".", "JJJ"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.528696340329953*^9, 3.528696402935417*^9}},
 CellLabel->"In[80]:=",ExpressionUUID->"6a8dd2bb-3f34-4e06-82ac-6a45ba4dfc64"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"J", "[", "5", "]"}], 
   SqrtBox["6"]], "-", 
  FractionBox[
   RowBox[{"J", "[", "6", "]"}], 
   SqrtBox["2"]]}]], "Output",
 CellChangeTimes->{{3.5286963430513163`*^9, 3.5286964032156553`*^9}, 
   3.528698200554661*^9, 3.8865392282984333`*^9, 3.886540278780794*^9, 
   3.8865410057046003`*^9, 3.886544046904359*^9, 3.886566304428855*^9},
 CellLabel->"Out[80]=",ExpressionUUID->"a9a25390-a7d2-4b9e-bc43-32f9fb34b790"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
W(A5) generators in terms of W(A2), W(A2) and a boson. Coefficients were \
found in a separate .nb. Here we just check that they agree\
\>", "Subsection",
 CellChangeTimes->{{3.525834667050149*^9, 3.52583471553277*^9}, {
  3.528605099686146*^9, 3.528605115548979*^9}, {3.886540550390761*^9, 
  3.8865405776529627`*^9}, {3.886540616265946*^9, 
  3.8865406501945677`*^9}},ExpressionUUID->"078ebc8a-8481-4a57-b302-\
ff7079d9ee4e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"UU3", "=", 
   RowBox[{
    RowBox[{"ToNO", "[", "U3", "]"}], "//", "OPESimplify"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.528696164444807*^9, 3.5286961674435463`*^9}, {
  3.5286962015236387`*^9, 3.528696272041812*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"95b1a546-5189-4261-8f32-995b233084e1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"XX3", "=", 
   RowBox[{"V13", "-", "V23", "+", " ", 
    RowBox[{"NO", "[", 
     RowBox[{"L", ",", 
      RowBox[{"V12", "-", "V22"}]}], "]"}], "-", 
    RowBox[{"2", "Q", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"V12", "-", "V22"}], ")"}], "'"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.528697032829445*^9, 3.528697050320875*^9}},
 CellLabel->"In[82]:=",ExpressionUUID->"8a6a4d70-e375-4fcc-b3db-8b9e3a4cf4fc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"UU3", "-", "XX3"}], "//", "OPESimplify"}]], "Input",
 CellChangeTimes->{{3.528696272758273*^9, 3.528696291841248*^9}, {
  3.52869638539966*^9, 3.528696439758465*^9}, {3.528697038714014*^9, 
  3.528697053488029*^9}},
 CellLabel->"In[83]:=",ExpressionUUID->"6f0093f1-e6ab-46a3-9a5a-2d485016834c"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.5286962813079853`*^9, 3.5286962921817083`*^9}, {
   3.528696393056576*^9, 3.528696440085743*^9}, 3.5286970538677483`*^9, 
   3.5286982007183104`*^9, 3.8865392283522997`*^9, 3.886540278830583*^9, 
   3.8865410057397118`*^9, 3.8865440469560003`*^9, 3.886566304450487*^9},
 CellLabel->"Out[83]=",ExpressionUUID->"e97b56c1-4ea7-4efa-83cf-e5044aa9232c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"UU5", "=", 
   RowBox[{
    RowBox[{"ToNO", "[", "U5", "]"}], "//", "OPESimplify"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.528696272758273*^9, 3.528696291841248*^9}, {
  3.52869638539966*^9, 3.528696481124542*^9}},
 CellLabel->"In[84]:=",ExpressionUUID->"3d598783-054e-4df5-8513-121274185a9f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"XX5", "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"NO", "[", 
           RowBox[{"V12", ",", "V23"}], "]"}], "-", 
          RowBox[{"NO", "[", 
           RowBox[{"V22", ",", "V13"}], "]"}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "/", "4"}], ")"}], " ", 
        RowBox[{"NO", "[", 
         RowBox[{"L", ",", "L", ",", 
          RowBox[{"V13", "-", "V23"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "/", "4"}], ")"}], " ", 
        RowBox[{"NO", "[", 
         RowBox[{"L", ",", "L", ",", "L", ",", 
          RowBox[{"V12", "-", "V22"}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", " ", "/", "2"}], ")"}], " ", "Q", " ", 
        RowBox[{"NO", "[", 
         RowBox[{"L", ",", 
          RowBox[{"L", "'"}], ",", 
          RowBox[{"V12", "-", "V22"}]}], "]"}]}], "+", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "/", "2"}], ")"}], " ", "Q", " ", 
        RowBox[{"NO", "[", 
         RowBox[{"L", ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"V13", "-", "V23"}], ")"}], "'"}]}], "]"}]}], " ", "+", 
       " ", 
       RowBox[{"Q", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"NO", "[", 
           RowBox[{"V12", ",", 
            RowBox[{"V22", "'"}]}], "]"}], "-", 
          RowBox[{"NO", "[", 
           RowBox[{"V22", ",", 
            RowBox[{"V12", "'"}]}], "]"}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "/", "2"}], ")"}], 
        RowBox[{"Q", "^", "2"}], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"V13", "-", "V23"}], ")"}], "''"}]}], " ", "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "/", "2"}], ")"}], "  ", 
        RowBox[{"Q", "^", "2"}], " ", 
        RowBox[{"NO", "[", 
         RowBox[{
          RowBox[{"L", "''"}], ",", 
          RowBox[{"V12", "-", "V22"}]}], "]"}]}], "-", " ", 
       RowBox[{
        RowBox[{"3", "/", "2"}], "  ", 
        RowBox[{"Q", "^", "2"}], " ", 
        RowBox[{"NO", "[", 
         RowBox[{"L", ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"V12", "-", "V22"}], ")"}], "''"}]}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"Q", "^", "3"}], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"V12", "-", "V22"}], ")"}], "'''"}]}]}], ")"}]}], "//", 
    "OPESimplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.528697069533265*^9, 3.5286970794637327`*^9}, {
  3.886539303721107*^9, 3.886539306002054*^9}},
 CellLabel->"In[85]:=",ExpressionUUID->"04c1a1e4-48f9-47e1-8ecb-78ca4272ba04"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"UU5", "-", "XX5"}], "//", "OPESimplify"}]], "Input",
 CellChangeTimes->{{3.5286964856843767`*^9, 3.52869651322023*^9}, {
  3.5286965515751553`*^9, 3.528696643130909*^9}, {3.5286967145452003`*^9, 
  3.5286970195786533`*^9}, {3.528697076930375*^9, 3.528697082199374*^9}},
 CellLabel->"In[86]:=",ExpressionUUID->"d163ee49-5faf-4cc0-a052-073150259475"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.5286965138715687`*^9, {3.5286965564655647`*^9, 3.5286966439683437`*^9}, {
   3.528696724850816*^9, 3.528696783850473*^9}, {3.5286968418715*^9, 
   3.528697020123703*^9}, 3.528697082805841*^9, 3.528698201898741*^9, 
   3.8865392296195507`*^9, 3.886539308545754*^9, {3.8865394085784893`*^9, 
   3.8865394128657713`*^9}, 3.886540279692749*^9, 3.886541006545055*^9, 
   3.886544047794066*^9, 3.886566304864852*^9},
 CellLabel->"Out[86]=",ExpressionUUID->"f5affe3a-11ff-403a-a630-4e25beae525b"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"UU2", "=", 
   RowBox[{
    RowBox[{"ToNO", "[", "U2", "]"}], "//", "OPESimplify"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.528698206551156*^9, 3.528698211534245*^9}, 
   3.886539420122313*^9},
 CellLabel->"In[87]:=",ExpressionUUID->"d6da059e-1268-4c03-8bab-bee0a3d59af1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"XX2", "=", 
   RowBox[{"V12", "+", "V22", "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"3", "/", "4"}], ")"}], " ", 
     RowBox[{"NO", "[", 
      RowBox[{"L", ",", "L"}], "]"}]}], "-", " ", 
    RowBox[{
     RowBox[{"9", " ", "/", "2"}], " ", "Q", " ", 
     RowBox[{"L", "'"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.528698276591254*^9, 3.528698294755316*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"2022a769-cf9a-4854-a9d6-56a15f796342"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"UU2", "-", "XX2"}], "//", "OPESimplify"}]], "Input",
 CellChangeTimes->{{3.528698214758862*^9, 3.528698299781919*^9}},
 CellLabel->"In[89]:=",ExpressionUUID->"459db6ed-0cdd-4848-bebe-6ab8cecd6911"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.528698225773611*^9, 3.5286983000498447`*^9}, 
   3.886539229671442*^9, 3.886539416646984*^9, 3.886540279706661*^9, 
   3.886541006572571*^9, 3.886544047820467*^9, 3.8865663048819237`*^9},
 CellLabel->"Out[89]=",ExpressionUUID->"9ff6b7d5-2a5c-46ec-9fc9-7418b0192bea"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
W(E6) in terms of W(A2) + W(A2) + W(A1)+ a boson \[LineSeparator]Part-1:The \
degree-2 and the degree-5 generators\
\>", "Section",
 CellChangeTimes->{{3.525915263574584*^9, 3.525915266940132*^9}, {
  3.527694996644824*^9, 3.5276949979619207`*^9}, {3.528602813691183*^9, 
  3.528602817266241*^9}, {3.528623897334155*^9, 3.528623951778728*^9}, {
  3.528628253929234*^9, 3.528628296880066*^9}, {3.528777939760538*^9, 
  3.528777948559444*^9}, {3.528778438364993*^9, 3.528778448932431*^9}, {
  3.8865395225405283`*^9, 3.886539528456573*^9}, {3.886579069333069*^9, 
  3.8865790755194197`*^9}, {3.8865792034741488`*^9, 3.8865792594840918`*^9}, {
  3.886579311803338*^9, 
  3.886579319110709*^9}},ExpressionUUID->"54792786-035e-4d41-80c7-\
fee5077d7e63"],

Cell[CellGroupData[{

Cell["\<\
W(E6) generators are combinations of W(A5) and a boson perpendicular to the \
Cartan of A5...\
\>", "Subsection",
 CellChangeTimes->{{3.525834667050149*^9, 3.52583471553277*^9}, {
  3.528605099686146*^9, 3.528605115548979*^9}, {3.528605362615514*^9, 
  3.528605377847164*^9}, {3.528614222908114*^9, 3.5286142320676613`*^9}, {
  3.886539551487425*^9, 3.886539552920164*^9}, {3.8865788910885067`*^9, 
  3.8865789322267036`*^9}},ExpressionUUID->"84259fcd-442b-449f-aa39-\
9feda9347805"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"K", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
     "weights", "\[LeftDoubleBracket]", "6", "\[RightDoubleBracket]"}], ".", 
     "JJJ"}], "/", "2"}], "//", "Expand"}]}]], "Input",
 CellChangeTimes->{{3.528605197422619*^9, 3.528605199655315*^9}, {
  3.528614101121469*^9, 3.5286141104010563`*^9}, {3.528614160103086*^9, 
  3.528614163760016*^9}},
 CellLabel->"In[90]:=",ExpressionUUID->"e9273933-e85a-4706-858f-1f4995c695fa"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "2"], " ", 
   SqrtBox[
    FractionBox["3", "2"]], " ", 
   RowBox[{"J", "[", "5", "]"}]}], "+", 
  FractionBox[
   RowBox[{"J", "[", "6", "]"}], 
   RowBox[{"2", " ", 
    SqrtBox["2"]}]]}]], "Output",
 CellChangeTimes->{{3.5286141076587954`*^9, 3.528614110729599*^9}, {
   3.528614160551057*^9, 3.528614163969027*^9}, 3.528623409784329*^9, 
   3.5286276174871883`*^9, 3.528680399268284*^9, 3.528691577240857*^9, 
   3.528773732800478*^9, {3.5287781428667517`*^9, 3.528778167610066*^9}, 
   3.528780422754987*^9, {3.5287807254643793`*^9, 3.528780748200474*^9}, 
   3.5287826683590508`*^9, 3.528799539849859*^9, 3.8865364699242773`*^9, 
   3.886537468255741*^9, 3.886539545462956*^9, 3.886540279732328*^9, 
   3.886541006594924*^9, 3.886544047826626*^9, 3.8865663048846283`*^9},
 CellLabel->"Out[90]=",ExpressionUUID->"f540a7db-e8cc-4471-ad8c-71f79cc0c608"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
such that it contains the boson J[6] for the last root in the form of T:\
\>", "Subsection",
 CellChangeTimes->{{3.525834667050149*^9, 3.52583471553277*^9}, {
  3.528605099686146*^9, 3.528605115548979*^9}, {3.528605362615514*^9, 
  3.528605377847164*^9}, {3.528614222908114*^9, 3.5286142320676613`*^9}, {
  3.886539551487425*^9, 3.886539552920164*^9}, {3.8865788910885067`*^9, 
  3.886578960213088*^9}},ExpressionUUID->"e40e5d13-911d-4bbd-9ddf-\
e4e4834f7f4c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"T", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"J", "[", "6", "]"}], ",", 
       RowBox[{"J", "[", "6", "]"}]}], "]"}], "/", "2"}], "-", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{"1", "/", "2"}], "]"}], " ", "Q", "  ", 
     RowBox[{
      RowBox[{"J", "[", "6", "]"}], "'"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.52860520776657*^9, 3.52860528115996*^9}, {
  3.528614149129066*^9, 3.528614152016779*^9}, {3.528614191056095*^9, 
  3.528614216486741*^9}, {3.528617100738533*^9, 3.5286171010266857`*^9}},
 CellLabel->"In[91]:=",ExpressionUUID->"a1693c17-3446-4db9-80d3-0a4975c6d47e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"OPE", "[", 
    RowBox[{"T", ",", "T"}], "]"}], "-", 
   RowBox[{"MakeOPE", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1", "/", "2"}], "+", 
        RowBox[{"3", 
         RowBox[{"Q", "^", "2"}]}]}], ")"}], 
      RowBox[{
       RowBox[{"One", "[", "w", "]"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"z", "-", "w"}], ")"}], "^", "4"}]}]}], " ", "-", " ", 
     RowBox[{"2", 
      RowBox[{
       RowBox[{"T", "[", "w", "]"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"z", "-", "w"}], ")"}], "^", "2"}]}]}], " ", "-", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Derivative", "[", "1", "]"}], "[", "T", "]"}], "[", "w", 
       "]"}], "/", 
      RowBox[{"(", 
       RowBox[{"z", "-", "w"}], ")"}]}], "+", " ", 
     RowBox[{"Ord", "[", 
      RowBox[{"z", ",", "w", ",", "0"}], "]"}]}], "]"}]}], "//", 
  "OPESimplify"}]], "Input",
 CellChangeTimes->{{3.5287610251005793`*^9, 3.5287611149473963`*^9}},
 CellLabel->"In[92]:=",ExpressionUUID->"4d8b5c22-56dd-4368-af32-f1b5bf6fede5"],

Cell[BoxData[
 InterpretationBox["\<\"<<   >>\"\>",
  StringForm["<<   >>"],
  Editable->False]], "Output",
 CellChangeTimes->{3.528778716170226*^9, 3.528780580109167*^9, 
  3.5287807307033997`*^9, 3.528780907665565*^9, 3.528782670282772*^9, 
  3.528799542108426*^9, 3.8865374685299597`*^9, 3.886539582877881*^9, 
  3.886540279761238*^9, 3.886541006619749*^9, 3.8865440478722486`*^9, 
  3.8865663049024143`*^9},
 CellLabel->"Out[92]=",ExpressionUUID->"bba4866d-bf41-46e7-89dd-c65233208d55"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Degree-2 generator of W(E6) can be found by inspection:", "Subsection",
 CellChangeTimes->{{3.525834667050149*^9, 3.52583471553277*^9}, {
  3.528605099686146*^9, 3.528605115548979*^9}, {3.528605362615514*^9, 
  3.528605377847164*^9}, {3.528614222908114*^9, 3.5286142320676613`*^9}, {
  3.886539551487425*^9, 3.886539552920164*^9}, {3.8865788910885067`*^9, 
  3.8865789881413593`*^9}},ExpressionUUID->"13d00543-c046-4518-b821-\
8cd0bc1bfc5e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"W2", "=", 
  RowBox[{
   RowBox[{"UU2", "+", 
    RowBox[{"NO", "[", 
     RowBox[{"K", ",", "K"}], "]"}], "-", 
    RowBox[{"11", "Q", " ", 
     RowBox[{"K", "'"}]}]}], "//", "OPESimplify"}]}]], "Input",
 CellChangeTimes->{3.886539937438488*^9},
 CellLabel->"In[93]:=",ExpressionUUID->"ea36c374-af34-4ac2-8ebe-19116312ba4c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"J", "[", "1", "]"}], ",", 
     RowBox[{"J", "[", "1", "]"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"J", "[", "2", "]"}], ",", 
     RowBox[{"J", "[", "2", "]"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"J", "[", "3", "]"}], ",", 
     RowBox[{"J", "[", "3", "]"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"J", "[", "4", "]"}], ",", 
     RowBox[{"J", "[", "4", "]"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"J", "[", "5", "]"}], ",", 
     RowBox[{"J", "[", "5", "]"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"NO", "[", 
    RowBox[{
     RowBox[{"J", "[", "6", "]"}], ",", 
     RowBox[{"J", "[", "6", "]"}]}], "]"}]}], "-", 
  FractionBox[
   RowBox[{"Q", " ", 
    SuperscriptBox[
     RowBox[{"J", "[", "1", "]"}], "\[Prime]",
     MultilineFunction->None]}], 
   SqrtBox["2"]], "-", 
  RowBox[{
   SqrtBox[
    FractionBox["3", "2"]], " ", "Q", " ", 
   SuperscriptBox[
    RowBox[{"J", "[", "2", "]"}], "\[Prime]",
    MultilineFunction->None]}], "-", 
  FractionBox[
   RowBox[{"Q", " ", 
    SuperscriptBox[
     RowBox[{"J", "[", "3", "]"}], "\[Prime]",
     MultilineFunction->None]}], 
   SqrtBox["2"]], "-", 
  RowBox[{
   SqrtBox[
    FractionBox["3", "2"]], " ", "Q", " ", 
   SuperscriptBox[
    RowBox[{"J", "[", "4", "]"}], "\[Prime]",
    MultilineFunction->None]}], "-", 
  RowBox[{"7", " ", 
   SqrtBox[
    FractionBox["3", "2"]], " ", "Q", " ", 
   SuperscriptBox[
    RowBox[{"J", "[", "5", "]"}], "\[Prime]",
    MultilineFunction->None]}], "-", 
  FractionBox[
   RowBox[{"Q", " ", 
    SuperscriptBox[
     RowBox[{"J", "[", "6", "]"}], "\[Prime]",
     MultilineFunction->None]}], 
   SqrtBox["2"]]}]], "Output",
 CellChangeTimes->{3.886539877038474*^9, 3.886539937890168*^9, 
  3.886540279769494*^9, 3.88654100662643*^9, 3.886544047878579*^9, 
  3.8865663049059143`*^9},
 CellLabel->"Out[93]=",ExpressionUUID->"8106dcf8-695f-481d-aee1-4ade48e04622"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
This is the degree-5 generator of W(E6); the coefficients were fixed in a \
separate notebook. Here let\[CloseCurlyQuote]s just check that it commutes \
with the screening charge, i.e. contains J[6] only as T\
\>", "Subsection",
 CellChangeTimes->{{3.525834667050149*^9, 3.52583471553277*^9}, {
  3.528605099686146*^9, 3.528605115548979*^9}, {3.528605362615514*^9, 
  3.528605377847164*^9}, {3.528614222908114*^9, 3.5286142320676613`*^9}, {
  3.886539551487425*^9, 3.886539552920164*^9}, {3.8865407000182667`*^9, 
  3.886540740896532*^9}},ExpressionUUID->"bc40883f-a0c5-4757-a142-\
099e78c47aa1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"W5", "=", " ", 
   RowBox[{
    RowBox[{"UU5", " ", "+", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", 
        RowBox[{
         RowBox[{"Q", "^", "2"}], "/", "2"}]}], ")"}], " ", 
      RowBox[{"UU3", "''"}]}], "-", 
     RowBox[{"3", "Q", "  ", 
      RowBox[{"NO", "[", 
       RowBox[{
        RowBox[{"UU3", "'"}], ",", "  ", "K"}], "]"}]}], "  ", "-", 
     RowBox[{"2", " ", "Q", " ", 
      RowBox[{"NO", "[", " ", 
       RowBox[{"UU3", ",", " ", 
        RowBox[{"K", "'"}]}], "]"}]}], " ", "+", " ", 
     RowBox[{"NO", "[", 
      RowBox[{"UU3", ",", "K", ",", "K"}], "]"}]}], "//", "OPESimplify"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.528698126482834*^9, 3.5286981277843113`*^9}, {
  3.5286985213917522`*^9, 3.528698566591639*^9}, {3.8865399678958693`*^9, 
  3.886539977178485*^9}},
 CellLabel->"In[94]:=",ExpressionUUID->"53d31bf4-6c1f-4966-bbab-16fab75c8cb2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"W5", "+", 
  RowBox[{"Z2", "[", "W5", "]"}]}]], "Input",
 CellChangeTimes->{{3.528698567832201*^9, 3.5286985875974417`*^9}},
 CellLabel->"In[95]:=",ExpressionUUID->"93c92e51-056b-457e-b5b4-3a5360cf984a"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.886539980729362*^9, 3.886540280405271*^9, 
  3.886541007223796*^9, 3.8865440485224113`*^9, 3.8865663052120037`*^9},
 CellLabel->"Out[95]=",ExpressionUUID->"5893d4d3-2039-4aa7-a395-34085387b942"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"P1", "=", 
  RowBox[{"T", "//", "NoNO"}]}]], "Input",
 CellChangeTimes->{{3.528605416653306*^9, 3.528605421112327*^9}, {
  3.528605520701787*^9, 3.528605537173979*^9}},
 CellLabel->"In[96]:=",ExpressionUUID->"77c989c1-846d-4acf-9367-37f6fb9d2fe1"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   SuperscriptBox[
    RowBox[{"J", "[", "6", "]"}], "2"], "2"], "-", 
  FractionBox[
   RowBox[{"Q", " ", 
    SuperscriptBox[
     RowBox[{"J", "[", "6", "]"}], "\[Prime]",
     MultilineFunction->None]}], 
   SqrtBox["2"]]}]], "Output",
 CellChangeTimes->{{3.528605417168556*^9, 3.528605421471779*^9}, 
   3.528605538779702*^9, 3.5286142480740967`*^9, 3.5286171039373703`*^9, 
   3.5286234099006042`*^9, 3.528627617762426*^9, 3.5286803994824057`*^9, 
   3.52869157738136*^9, 3.5286986196721478`*^9, 3.528698657095049*^9, 
   3.528698927847784*^9, 3.886539996837803*^9, 3.886540280437182*^9, 
   3.8865410072495747`*^9, 3.886544048551441*^9, 3.886566305214999*^9},
 CellLabel->"Out[96]=",ExpressionUUID->"9719d005-26e0-4092-b460-be4d017611aa"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"P2", "=", 
  RowBox[{
   RowBox[{"T", "'"}], "//", "NoNO"}]}]], "Input",
 CellChangeTimes->{{3.5286055392831173`*^9, 3.528605544726098*^9}},
 CellLabel->"In[97]:=",ExpressionUUID->"77a11299-6014-4c67-8760-76eec2fb9bbe"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"J", "[", "6", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"J", "[", "6", "]"}], "\[Prime]",
    MultilineFunction->None]}], "-", 
  FractionBox[
   RowBox[{"Q", " ", 
    SuperscriptBox[
     RowBox[{"J", "[", "6", "]"}], "\[Prime]\[Prime]",
     MultilineFunction->None]}], 
   SqrtBox["2"]]}]], "Output",
 CellChangeTimes->{3.528605545052968*^9, 3.528614248809175*^9, 
  3.528617104788252*^9, 3.528623409955234*^9, 3.5286276178159018`*^9, 
  3.5286803995953913`*^9, 3.528691577425069*^9, 3.5286986209715967`*^9, 
  3.5286986579111557`*^9, 3.528698927904142*^9, 3.8865399978344812`*^9, 
  3.886540280463181*^9, 3.886541007255451*^9, 3.886544048556288*^9, 
  3.886566305227248*^9},
 CellLabel->"Out[97]=",ExpressionUUID->"61d42c6f-3801-4e11-8bcb-9462d85e268e"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"WW5", "=", 
   RowBox[{"NoNO", "[", "W5", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.528698681906176*^9, 3.528698690331461*^9}},
 CellLabel->"In[98]:=",ExpressionUUID->"39089d39-518c-4d19-9faf-dd442de33149"],

Cell[BoxData[
 RowBox[{
  RowBox[{"X", "=", 
   RowBox[{
    RowBox[{"WW5", "-", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"WW5", ",", 
        RowBox[{
         RowBox[{"J", "[", "6", "]"}], "^", "2"}]}], "]"}], " ", "2", " ", 
      "P1"}], "-", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"WW5", ",", 
        RowBox[{
         RowBox[{"J", "[", "6", "]"}], 
         RowBox[{
          RowBox[{"J", "[", "6", "]"}], "'"}]}]}], "]"}], "P2"}]}], "//", 
    "Expand"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5286986929648647`*^9, 3.528698708220406*^9}},
 CellLabel->"In[99]:=",ExpressionUUID->"52f1e4ac-e5f5-49f0-b92f-f32c95a24883"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Coefficient", "[", 
  RowBox[{"X", ",", 
   RowBox[{"J", "[", "6", "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.528617353699401*^9, 3.528617379110083*^9}},
 CellLabel->
  "In[100]:=",ExpressionUUID->"24e51d59-728a-4035-bd0e-947a8182a14a"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.5286173538555202`*^9, 3.528617379529151*^9}, 
   3.528623415881671*^9, 3.5286276235666533`*^9, 3.528680404502342*^9, 
   3.52869158169335*^9, 3.5286987440697107`*^9, 3.528698928052084*^9, 
   3.886540021414188*^9, 3.886540280506455*^9, 3.886541007315011*^9, 
   3.886544048664662*^9, 3.8865663052511597`*^9},
 CellLabel->
  "Out[100]=",ExpressionUUID->"622d8ea1-b1fc-4ee0-bf3a-e74e7c8fedf4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Coefficient", "[", 
  RowBox[{"X", ",", 
   RowBox[{
    RowBox[{"J", "[", "6", "]"}], "'"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.528617353699401*^9, 3.528617383581009*^9}},
 CellLabel->
  "In[101]:=",ExpressionUUID->"199bdbf6-1e5b-452c-807c-29607525ee8e"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.5286173538555202`*^9, 3.528617383898796*^9}, 
   3.52862341591658*^9, 3.5286276236174088`*^9, 3.528680404535001*^9, 
   3.528691581760404*^9, 3.5286987445376177`*^9, 3.528698928104331*^9, 
   3.88654002226453*^9, 3.886540280514748*^9, 3.886541007334687*^9, 
   3.88654404871321*^9, 3.886566305267757*^9},
 CellLabel->
  "Out[101]=",ExpressionUUID->"531e1ab3-ae5f-45bd-8076-52ec1bfad26a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Coefficient", "[", 
  RowBox[{"X", ",", 
   RowBox[{
    RowBox[{"J", "[", "6", "]"}], "''"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.528617353699401*^9, 3.528617386580855*^9}},
 CellLabel->
  "In[102]:=",ExpressionUUID->"ae0a3d15-b97d-4ab8-883b-7e90d1c2c5a7"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.5286173538555202`*^9, 3.528617386918952*^9}, 
   3.5286234159697657`*^9, 3.528627623664489*^9, 3.528680404569158*^9, 
   3.5286915818166323`*^9, 3.528698744870246*^9, 3.5286989281504803`*^9, 
   3.886540023031373*^9, 3.886540280539256*^9, 3.886541007340371*^9, 
   3.886544048719269*^9, 3.8865663052723083`*^9},
 CellLabel->
  "Out[102]=",ExpressionUUID->"1baa1ac1-2c80-48fb-a303-12a7eb028ea2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Coefficient", "[", 
  RowBox[{"X", ",", 
   RowBox[{
    RowBox[{"J", "[", "6", "]"}], "'''"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.528617353699401*^9, 3.52861739023621*^9}},
 CellLabel->
  "In[103]:=",ExpressionUUID->"d6ad6758-c929-46fc-a363-3ab32e7ea7c1"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.5286173538555202`*^9, 3.528617390571458*^9}, 
   3.528623416015283*^9, 3.5286276237107267`*^9, 3.5286804046211653`*^9, 
   3.528691581862638*^9, 3.528698745221066*^9, 3.5286989282001534`*^9, 
   3.8865400236477633`*^9, 3.886540280546966*^9, 3.886541007361603*^9, 
   3.886544048724084*^9, 3.886566305284284*^9},
 CellLabel->
  "Out[103]=",ExpressionUUID->"52b6d1bb-6f10-4758-b17c-b991bf4bee24"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
We now find the W(E6) generators of degree 2 and 5 in terms of W(A2), W(A2), \
W(A1) and a boson\
\>", "Subsection",
 CellChangeTimes->{{3.525834667050149*^9, 3.52583471553277*^9}, {
  3.528605099686146*^9, 3.528605115548979*^9}, {3.528605362615514*^9, 
  3.528605377847164*^9}, {3.528614222908114*^9, 3.5286142320676613`*^9}, {
  3.886539551487425*^9, 3.886539552920164*^9}, {3.8865407000182667`*^9, 
  3.886540740896532*^9}, {3.886540795337533*^9, 
  3.8865408175859747`*^9}},ExpressionUUID->"38d688c6-30f3-411d-b27b-\
64d819dc3744"],

Cell[BoxData[
 RowBox[{
  RowBox[{"J5", "=", 
   RowBox[{"J", "[", "5", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8865403339905243`*^9, 3.8865403360733347`*^9}},
 CellLabel->
  "In[104]:=",ExpressionUUID->"65512c17-8aca-4847-80cb-269a4c1bca7b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"W2", "-", 
  RowBox[{"(", 
   RowBox[{"T", "+", "V12", "+", "V22", "+", 
    RowBox[{
     RowBox[{"NO", "[", 
      RowBox[{"J5", ",", "J5"}], "]"}], "/", "2"}], "-", 
    RowBox[{"7", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"3", "/", "2"}], "]"}], "Q", " ", 
     RowBox[{"J5", "'"}]}]}], ")"}]}]], "Input",
 CellLabel->
  "In[105]:=",ExpressionUUID->"37e88c4a-7d1c-4cf2-8726-19d020d3434a"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.886540162782393*^9, 3.886540280571671*^9, 
  3.886540337167211*^9, 3.886541007384951*^9, 3.88654404876947*^9, 
  3.886566305300436*^9},
 CellLabel->
  "Out[105]=",ExpressionUUID->"a03692a0-207e-44b1-9fbf-3605f33b4093"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"W5", "-", 
   RowBox[{"(", "  ", 
    RowBox[{
     RowBox[{"NO", "[", 
      RowBox[{"T", ",", 
       RowBox[{"V13", "-", "V23"}]}], "]"}], "+", "  ", 
     RowBox[{"Q", " ", 
      RowBox[{"NO", "[", 
       RowBox[{"T", ",", 
        RowBox[{
         RowBox[{"V12", "'"}], "-", 
         RowBox[{"V22", "'"}]}]}], "]"}]}], "+", 
     RowBox[{"NO", "[", 
      RowBox[{"V12", ",", "V23"}], "]"}], "-", 
     RowBox[{"NO", "[", 
      RowBox[{"V22", ",", "V13"}], "]"}], "-", 
     RowBox[{"Q", " ", 
      RowBox[{"NO", "[", 
       RowBox[{"V12", ",", 
        RowBox[{"V22", "'"}]}], "]"}]}], "+", 
     RowBox[{"Q", " ", 
      RowBox[{"NO", "[", 
       RowBox[{"V22", ",", 
        RowBox[{"V12", "'"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"NO", "[", 
       RowBox[{"J5", ",", "J5", ",", 
        RowBox[{"V13", "-", "V23"}]}], "]"}], "/", "2"}], "+", 
     RowBox[{
      RowBox[{"NO", "[", 
       RowBox[{"J5", ",", "J5", ",", "J5", ",", 
        RowBox[{"V12", "-", "V22"}]}], "]"}], "/", 
      RowBox[{"(", 
       RowBox[{"3", 
        RowBox[{"Sqrt", "[", "6", "]"}]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", "/", "2"}], ")"}], " ", "Q", " ", 
      RowBox[{"NO", "[", 
       RowBox[{"J5", ",", "J5", ",", 
        RowBox[{
         RowBox[{"V12", "'"}], "-", 
         RowBox[{"V22", "'"}]}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Sqrt", "[", 
       RowBox[{"2", "/", "3"}], "]"}], " ", 
      RowBox[{"NO", "[", 
       RowBox[{"J5", ",", "T", ",", 
        RowBox[{"V12", "-", "V22"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Sqrt", "[", "6", "]"}], " ", "Q", " ", 
      RowBox[{"NO", "[", 
       RowBox[{"J5", ",", 
        RowBox[{
         RowBox[{"V13", "'"}], "-", 
         RowBox[{"V23", "'"}]}]}], "]"}]}], "+", 
     RowBox[{"2", 
      RowBox[{"Sqrt", "[", "6", "]"}], " ", 
      RowBox[{"Q", "^", "2"}], " ", 
      RowBox[{"NO", "[", 
       RowBox[{"J5", ",", 
        RowBox[{
         RowBox[{"V12", "''"}], "-", 
         RowBox[{"V22", "''"}]}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Sqrt", "[", 
       RowBox[{"3", "/", "2"}], "]"}], "Q", " ", 
      RowBox[{"NO", "[", 
       RowBox[{
        RowBox[{"J5", "'"}], ",", 
        RowBox[{"V13", "-", "V23"}]}], "]"}]}], "-", 
     RowBox[{"Q", " ", 
      RowBox[{"NO", "[", 
       RowBox[{
        RowBox[{"J5", "'"}], ",", "J5", ",", 
        RowBox[{"V12", "-", "V22"}]}], "]"}]}], "+", 
     RowBox[{"3", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"3", "/", "2"}], "]"}], " ", 
      RowBox[{"Q", "^", "2"}], " ", 
      RowBox[{"NO", "[", 
       RowBox[{
        RowBox[{"J5", "'"}], ",", 
        RowBox[{
         RowBox[{"V12", "'"}], "-", 
         RowBox[{"V22", "'"}]}]}], "]"}]}], "+", 
     RowBox[{"2", "Q", " ", 
      RowBox[{"NO", "[", 
       RowBox[{
        RowBox[{"T", "'"}], ",", 
        RowBox[{"V12", "-", "V22"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Sqrt", "[", 
       RowBox[{"2", "/", "3"}], "]"}], 
      RowBox[{"Q", "^", "2"}], " ", 
      RowBox[{"NO", "[", 
       RowBox[{
        RowBox[{"J5", "''"}], ",", 
        RowBox[{"V12", "-", "V22"}]}], "]"}]}], "+", 
     RowBox[{"3", 
      RowBox[{"Q", "^", "2"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"V13", "''"}], "-", 
        RowBox[{"V23", "''"}]}], ")"}]}], "-", 
     RowBox[{"5", 
      RowBox[{"Q", "^", "3"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"V12", "'''"}], "-", 
        RowBox[{"V22", "'''"}]}], ")"}]}]}], ")"}]}], "//", 
  "OPESimplify"}]], "Input",
 CellLabel->
  "In[106]:=",ExpressionUUID->"3588098b-a6f1-40d9-9461-a18c59565d09"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.886540174687738*^9, 3.886540280916153*^9, 
  3.886540338106954*^9, 3.8865410075071507`*^9, 3.886544048884623*^9, 
  3.886566305360382*^9},
 CellLabel->
  "Out[106]=",ExpressionUUID->"c4821456-3ee7-45fc-89ce-92fb100788d5"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Part-2: higher generators", "Section",
 CellChangeTimes->{{3.525834667050149*^9, 3.52583471553277*^9}, {
  3.528605099686146*^9, 3.528605115548979*^9}, {3.528605362615514*^9, 
  3.528605377847164*^9}, {3.528614222908114*^9, 3.5286142320676613`*^9}, {
  3.886539551487425*^9, 3.886539552920164*^9}, {3.88653960868043*^9, 
  3.8865396260282*^9}, {3.886540835434082*^9, 3.886540838798918*^9}, {
  3.886579105842942*^9, 3.886579107923463*^9}, {3.8865792709360857`*^9, 
  3.886579278426653*^9}},ExpressionUUID->"a078c7cf-9ffd-4e9e-b00a-\
fad8731d6369"],

Cell[CellGroupData[{

Cell["\<\
Let us now introduce symbolic (non - free - boson) objects for the generators \
of W (A2) + W (A2) + W (A1) to speed up the computation\
\>", "Subsection",
 CellChangeTimes->{{3.8865792804757843`*^9, 
  3.886579282751189*^9}},ExpressionUUID->"c8bd230b-fdd1-44f6-8c54-\
85d0dcf6ce8c"],

Cell[BoxData[
 RowBox[{"Bosonic", "[", 
  RowBox[{"VV12", ",", "VV13", ",", "VV22", ",", "VV23", ",", "TT"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.528778775731915*^9, 3.528778795326408*^9}},
 CellLabel->
  "In[107]:=",ExpressionUUID->"bebd17c2-2760-4c13-90c9-20b6c91de33d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Z2", "[", "x_", "]"}], ":=", 
  RowBox[{
   RowBox[{"x", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"J", "[", "1", "]"}], "\[Rule]", " ", 
       RowBox[{"J", "[", "3", "]"}]}], ",", 
      RowBox[{
       RowBox[{"J", "[", "2", "]"}], "\[Rule]", " ", 
       RowBox[{"J", "[", "4", "]"}]}], ",", 
      RowBox[{
       RowBox[{"J", "[", "3", "]"}], "\[Rule]", " ", 
       RowBox[{"J", "[", "1", "]"}]}], ",", 
      RowBox[{
       RowBox[{"J", "[", "4", "]"}], "\[Rule]", " ", 
       RowBox[{"J", "[", "2", "]"}]}], ",", 
      RowBox[{"VV12", "\[Rule]", "VV22"}], ",", 
      RowBox[{"VV22", "\[Rule]", "VV12"}], ",", 
      RowBox[{"VV13", "\[Rule]", " ", "VV23"}], ",", 
      RowBox[{"VV23", "\[Rule]", " ", "VV13"}]}], "}"}]}], "//", 
   "Expand"}]}]], "Input",
 CellChangeTimes->{{3.528604410387999*^9, 3.528604437534807*^9}, {
   3.5286045200622883`*^9, 3.52860455199754*^9}, 3.5286045878610077`*^9, {
   3.5287788068718367`*^9, 3.528778826552825*^9}},
 CellLabel->
  "In[108]:=",ExpressionUUID->"37d1555f-c595-4378-95b9-cadfb115e267"]
}, Open  ]],

Cell[CellGroupData[{

Cell["We type in the OPE of W(A2) generators as found above...", "Subsection",
 CellChangeTimes->{{3.525834667050149*^9, 3.52583471553277*^9}, {
  3.528605099686146*^9, 3.528605115548979*^9}, {3.528605362615514*^9, 
  3.528605377847164*^9}, {3.528614222908114*^9, 3.5286142320676613`*^9}, {
  3.886539551487425*^9, 3.886539552920164*^9}, {3.88653960868043*^9, 
  3.8865396260282*^9}, {3.886540835434082*^9, 
  3.8865408671115294`*^9}},ExpressionUUID->"02093b2f-36fa-4b28-a76c-\
1a0e9b5d253b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"OPE", "[", 
   RowBox[{"VV12", ",", "VV12"}], "]"}], "=", 
  RowBox[{
   RowBox[{"MakeOPE", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"12", 
         RowBox[{"Q", "^", "2"}]}]}], ")"}], 
      RowBox[{
       RowBox[{"One", "[", "w", "]"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"z", "-", "w"}], ")"}], "^", "4"}]}]}], " ", "-", " ", 
     RowBox[{"2", 
      RowBox[{
       RowBox[{"VV12", "[", "w", "]"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"z", "-", "w"}], ")"}], "^", "2"}]}]}], " ", "-", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Derivative", "[", "1", "]"}], "[", "VV12", "]"}], "[", "w", 
       "]"}], "/", 
      RowBox[{"(", 
       RowBox[{"z", "-", "w"}], ")"}]}], "+", " ", 
     RowBox[{"Ord", "[", 
      RowBox[{"z", ",", "w", ",", "0"}], "]"}]}], "]"}], "//", 
   "OPESimplify"}]}]], "Input",
 CellChangeTimes->{{3.528778640703732*^9, 3.528778646994709*^9}, {
  3.528778853800325*^9, 3.528778861468289*^9}},
 CellLabel->
  "In[109]:=",ExpressionUUID->"fcb9e78b-32e9-4dce-b314-4bd095be6dd4"],

Cell[BoxData[
 InterpretationBox["\<\"<< 4|| \\!\\(\\*RowBox[{\\\"One\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"+\\\", RowBox[{\\\"12\\\", \\\" \
\\\", SuperscriptBox[\\\"Q\\\", \\\"2\\\"]}]}], \\\")\\\"}]}]\\) ||3|| \\!\\(\
\\*RowBox[{\\\"0\\\"}]\\) ||2|| \\!\\(\\*RowBox[{RowBox[{\\\"-\\\", \
\\\"2\\\"}], \\\" \\\", \\\"VV12\\\"}]\\) ||1|| \\!\\(\\*RowBox[{\\\"-\\\", \
SuperscriptBox[\\\"VV12\\\", \\\"\[Prime]\\\", Rule[MultilineFunction, \
None]]}]\\) >>\"\>",
  StringForm[
  "<< 4|| `` ||3|| `` ||2|| `` ||1|| `` >>", 
   OPEdefs`One (1 + 12 $CellContext`Q^2), 0, (-2) $CellContext`VV12, -
   Derivative[1][$CellContext`VV12]],
  Editable->False]], "Output",
 CellChangeTimes->{3.528778862308881*^9, 3.528780580271161*^9, 
  3.5287807308460007`*^9, 3.5287809078489656`*^9, 3.528782670442934*^9, 
  3.528799542352046*^9, 3.886537468565814*^9, 3.886539649066177*^9, 
  3.886540280965228*^9, 3.8865410075391197`*^9, 3.886544048912437*^9, 
  3.886566305379155*^9},
 CellLabel->
  "Out[109]=",ExpressionUUID->"f6cc2c5c-7196-4df2-b9a0-eb1fc636f633"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"OPE", "[", 
   RowBox[{"VV13", ",", "VV13"}], "]"}], "=", 
  RowBox[{
   RowBox[{"MakeOPE", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], "/", "9"}], "-", 
        RowBox[{"12", " ", 
         RowBox[{"Q", "^", "2"}]}], "-", 
        RowBox[{"80", 
         RowBox[{"Q", "^", "4"}]}]}], ")"}], 
      RowBox[{
       RowBox[{"One", "[", "w", "]"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"z", "-", "w"}], ")"}], "^", "6"}]}]}], " ", "+", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", "/", "3"}], "+", 
        RowBox[{"8", 
         RowBox[{"Q", "^", "2"}]}]}], ")"}], " ", 
      RowBox[{
       RowBox[{"VV12", "[", "w", "]"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"z", "-", "w"}], ")"}], "^", "4"}]}]}], " ", "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "/", "3"}], "+", 
        RowBox[{"4", 
         RowBox[{"Q", "^", "2"}]}]}], ")"}], " ", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Derivative", "[", "1", "]"}], "[", "VV12", "]"}], "[", "w", 
        "]"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"z", "-", "w"}], ")"}], "^", "3"}]}]}], " ", "-", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "/", "3"}], ")"}], " ", 
          RowBox[{"NO", "[", 
           RowBox[{"VV12", ",", "VV12"}], "]"}]}], "+", " ", 
         RowBox[{"2", "Q", "  ", 
          RowBox[{"VV13", "'"}]}], "-", 
         RowBox[{"2", 
          RowBox[{"Q", "^", "2"}], "  ", 
          RowBox[{"VV12", "''"}]}]}], " ", ")"}], "[", "w", "]"}], "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"z", "-", "w"}], ")"}], "^", "2"}]}], " ", "-", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "/", "3"}], ")"}], " ", 
          RowBox[{"NO", "[", 
           RowBox[{"VV12", ",", 
            RowBox[{"VV12", "'"}]}], "]"}]}], "+", " ", 
         RowBox[{"Q", "  ", 
          RowBox[{"VV13", "''"}]}], "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"1", "/", "9"}], "-", 
            RowBox[{
             RowBox[{"2", "/", "3"}], 
             RowBox[{"Q", "^", "2"}]}]}], ")"}], " ", 
          RowBox[{"VV12", "'''"}]}]}], ")"}], "[", "w", "]"}], "/", 
      RowBox[{"(", 
       RowBox[{"z", "-", "w"}], ")"}]}], "+", 
     RowBox[{"Ord", "[", 
      RowBox[{"z", ",", "w", ",", "0"}], "]"}]}], "]"}], "//", 
   "OPESimplify"}]}]], "Input",
 CellChangeTimes->{{3.528778659921378*^9, 3.528778665289776*^9}, {
  3.5287788724833097`*^9, 3.528778888740755*^9}},
 CellLabel->
  "In[110]:=",ExpressionUUID->"ee243670-c51e-46c8-a224-917a26fc6541"],

Cell[BoxData[
 InterpretationBox["\<\"<< 6|| \\!\\(\\*RowBox[{\\\"One\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"4\\\", \
\\\"9\\\"]}], \\\"-\\\", RowBox[{\\\"12\\\", \\\" \\\", \
SuperscriptBox[\\\"Q\\\", \\\"2\\\"]}], \\\"-\\\", RowBox[{\\\"80\\\", \\\" \
\\\", SuperscriptBox[\\\"Q\\\", \\\"4\\\"]}]}], \\\")\\\"}]}]\\) ||5|| \\!\\(\
\\*RowBox[{\\\"0\\\"}]\\) ||4|| \\!\\(\\*RowBox[{RowBox[{\\\"(\\\", \
RowBox[{FractionBox[\\\"4\\\", \\\"3\\\"], \\\"+\\\", RowBox[{\\\"8\\\", \\\" \
\\\", SuperscriptBox[\\\"Q\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
\\\"VV12\\\"}]\\) ||3|| \\!\\(\\*RowBox[{RowBox[{\\\"(\\\", \
RowBox[{FractionBox[\\\"2\\\", \\\"3\\\"], \\\"+\\\", RowBox[{\\\"4\\\", \\\" \
\\\", SuperscriptBox[\\\"Q\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"VV12\\\", \\\"\[Prime]\\\", Rule[MultilineFunction, \
None]]}]\\) ||2|| \\!\\(\\*RowBox[{RowBox[{RowBox[{\\\"-\\\", \
FractionBox[\\\"2\\\", \\\"3\\\"]}], \\\" \\\", RowBox[{\\\"NO\\\", \
\\\"[\\\", RowBox[{\\\"VV12\\\", \\\",\\\", \\\"VV12\\\"}], \\\"]\\\"}]}], \\\
\"-\\\", RowBox[{\\\"2\\\", \\\" \\\", \\\"Q\\\", \\\" \\\", \
SuperscriptBox[\\\"VV13\\\", \\\"\[Prime]\\\", Rule[MultilineFunction, \
None]]}], \\\"+\\\", RowBox[{\\\"2\\\", \\\" \\\", SuperscriptBox[\\\"Q\\\", \
\\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"VV12\\\", \\\"\[Prime]\[Prime]\\\", \
Rule[MultilineFunction, None]]}]}]\\) ||1|| \\!\\(\\*RowBox[{RowBox[{RowBox[{\
\\\"-\\\", FractionBox[\\\"2\\\", \\\"3\\\"]}], \\\" \\\", \
RowBox[{\\\"NO\\\", \\\"[\\\", RowBox[{SuperscriptBox[\\\"VV12\\\", \\\"\
\[Prime]\\\", Rule[MultilineFunction, None]], \\\",\\\", \\\"VV12\\\"}], \
\\\"]\\\"}]}], \\\"-\\\", RowBox[{\\\"Q\\\", \\\" \\\", \
SuperscriptBox[\\\"VV13\\\", \\\"\[Prime]\[Prime]\\\", \
Rule[MultilineFunction, None]]}], \\\"+\\\", RowBox[{FractionBox[\\\"2\\\", \
\\\"3\\\"], \\\" \\\", SuperscriptBox[\\\"Q\\\", \\\"2\\\"], \\\" \\\", \
SuperscriptBox[\\\"VV12\\\", TagBox[RowBox[{\\\"(\\\", \\\"3\\\", \
\\\")\\\"}], Derivative], Rule[MultilineFunction, None]]}]}]\\) >>\"\>",
  StringForm[
  "<< 6|| `` ||5|| `` ||4|| `` ||3|| `` ||2|| `` ||1|| `` >>", 
   OPEdefs`One (Rational[-4, 9] - 12 $CellContext`Q^2 - 80 $CellContext`Q^4), 
   0, (Rational[4, 3] + 8 $CellContext`Q^2) $CellContext`VV12, (
    Rational[2, 3] + 4 $CellContext`Q^2) Derivative[1][$CellContext`VV12], 
   Rational[-2, 3] OPEdefs`NO[$CellContext`VV12, $CellContext`VV12] - 
   2 $CellContext`Q Derivative[1][$CellContext`VV13] + 
   2 $CellContext`Q^2 Derivative[2][$CellContext`VV12], 
   Rational[-2, 3] OPEdefs`NO[
      Derivative[1][$CellContext`VV12], $CellContext`VV12] - $CellContext`Q 
   Derivative[2][$CellContext`VV13] + 
   Rational[2, 3] $CellContext`Q^2 Derivative[3][$CellContext`VV12]],
  Editable->False]], "Output",
 CellChangeTimes->{3.528778892058131*^9, 3.528780580326922*^9, 
  3.528780730901925*^9, 3.528780907903625*^9, 3.528782670482154*^9, 
  3.528799542403358*^9, 3.886537468592668*^9, 3.886539650316032*^9, 
  3.8865402809922647`*^9, 3.886541007565322*^9, 3.8865440489345093`*^9, 
  3.8865663053861313`*^9},
 CellLabel->
  "Out[110]=",ExpressionUUID->"887b096a-08e1-4522-b064-8f6ef27fd65e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"OPE", "[", 
   RowBox[{"VV12", ",", "VV13"}], "]"}], "=", 
  RowBox[{
   RowBox[{"MakeOPE", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "Q"}], "+", 
        RowBox[{"24", 
         RowBox[{"Q", "^", "3"}]}]}], ")"}], 
      RowBox[{
       RowBox[{"One", "[", "w", "]"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"z", "-", "w"}], ")"}], "^", "5"}]}]}], "-", 
     RowBox[{"2", " ", "Q", " ", 
      RowBox[{
       RowBox[{"VV12", "[", "w", "]"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"z", "-", "w"}], ")"}], "^", "3"}]}]}], "-", 
     RowBox[{"3", " ", 
      RowBox[{
       RowBox[{"VV13", "[", "w", "]"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"z", "-", "w"}], ")"}], "^", "2"}]}]}], " ", "-", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Derivative", "[", "1", "]"}], "[", "VV13", "]"}], "[", "w", 
       "]"}], "/", 
      RowBox[{"(", 
       RowBox[{"z", "-", "w"}], ")"}]}], " ", "+", 
     RowBox[{"Ord", "[", 
      RowBox[{"z", ",", "w", ",", "0"}], "]"}]}], "]"}], "//", 
   "OPESimplify"}]}]], "Input",
 CellChangeTimes->{{3.528697936685237*^9, 3.528697945166336*^9}, {
  3.528778695815078*^9, 3.528778699913724*^9}, {3.52877890237459*^9, 
  3.528778911439685*^9}},
 CellLabel->
  "In[111]:=",ExpressionUUID->"0d9d1a64-b3f5-4fe9-8542-3d5be299cb3e"],

Cell[BoxData[
 InterpretationBox["\<\"<< 5|| \\!\\(\\*RowBox[{\\\"One\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"2\\\", \\\" \\\", \\\"Q\\\"}], \\\"+\\\
\", RowBox[{\\\"24\\\", \\\" \\\", SuperscriptBox[\\\"Q\\\", \\\"3\\\"]}]}], \
\\\")\\\"}]}]\\) ||4|| \\!\\(\\*RowBox[{\\\"0\\\"}]\\) ||3|| \
\\!\\(\\*RowBox[{RowBox[{\\\"-\\\", \\\"2\\\"}], \\\" \\\", \\\"Q\\\", \\\" \
\\\", \\\"VV12\\\"}]\\) ||2|| \\!\\(\\*RowBox[{RowBox[{\\\"-\\\", \
\\\"3\\\"}], \\\" \\\", \\\"VV13\\\"}]\\) ||1|| \\!\\(\\*RowBox[{\\\"-\\\", \
SuperscriptBox[\\\"VV13\\\", \\\"\[Prime]\\\", Rule[MultilineFunction, \
None]]}]\\) >>\"\>",
  StringForm[
  "<< 5|| `` ||4|| `` ||3|| `` ||2|| `` ||1|| `` >>", 
   OPEdefs`One (2 $CellContext`Q + 24 $CellContext`Q^3), 
   0, (-2) $CellContext`Q $CellContext`VV12, (-3) $CellContext`VV13, -
   Derivative[1][$CellContext`VV13]],
  Editable->False]], "Output",
 CellChangeTimes->{3.528778912446398*^9, 3.528780580376342*^9, 
  3.528780730948535*^9, 3.5287809079491673`*^9, 3.528782670529253*^9, 
  3.528799542451442*^9, 3.886537468601122*^9, 3.886539653019248*^9, 
  3.886540281000634*^9, 3.8865410075744257`*^9, 3.8865440489430113`*^9, 
  3.886566305399437*^9},
 CellLabel->
  "Out[111]=",ExpressionUUID->"9120efb6-303b-4b41-a1a1-80c86abd497c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"OPE", "[", 
   RowBox[{"VV22", ",", "VV22"}], "]"}], "=", 
  RowBox[{"Z2", "[", 
   RowBox[{"OPE", "[", 
    RowBox[{"VV12", ",", "VV12"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5286979689199533`*^9, 3.528698003683425*^9}, {
  3.528778944547051*^9, 3.528778947739152*^9}},
 CellLabel->
  "In[112]:=",ExpressionUUID->"8fff69c4-ac32-463d-b7e2-46bcc0c10297"],

Cell[BoxData[
 InterpretationBox["\<\"<< 4|| \\!\\(\\*RowBox[{\\\"One\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"+\\\", RowBox[{\\\"12\\\", \\\" \
\\\", SuperscriptBox[\\\"Q\\\", \\\"2\\\"]}]}], \\\")\\\"}]}]\\) ||3|| \\!\\(\
\\*RowBox[{\\\"0\\\"}]\\) ||2|| \\!\\(\\*RowBox[{RowBox[{\\\"-\\\", \
\\\"2\\\"}], \\\" \\\", \\\"VV22\\\"}]\\) ||1|| \\!\\(\\*RowBox[{\\\"-\\\", \
SuperscriptBox[\\\"VV22\\\", \\\"\[Prime]\\\", Rule[MultilineFunction, \
None]]}]\\) >>\"\>",
  StringForm[
  "<< 4|| `` ||3|| `` ||2|| `` ||1|| `` >>", 
   OPEdefs`One (1 + 12 $CellContext`Q^2), 0, (-2) $CellContext`VV22, -
   Derivative[1][$CellContext`VV22]],
  Editable->False]], "Output",
 CellChangeTimes->{3.52869800408987*^9, 3.528698325144101*^9, 
  3.528698926979665*^9, 3.528760369511546*^9, 3.528778948249016*^9, 
  3.528780580504665*^9, 3.5287807310026903`*^9, 3.528780908003579*^9, 
  3.528782670584475*^9, 3.52879954250137*^9, 3.886537468622286*^9, 
  3.886539654304531*^9, 3.886540281009037*^9, 3.88654100759691*^9, 
  3.8865440489642067`*^9, 3.886566305402773*^9},
 CellLabel->
  "Out[112]=",ExpressionUUID->"77680cdf-c964-4fa4-8a23-dc8ff4b44866"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"OPE", "[", 
   RowBox[{"VV22", ",", "VV23"}], "]"}], "=", 
  RowBox[{"Z2", "[", 
   RowBox[{"OPE", "[", 
    RowBox[{"VV12", ",", "VV13"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5286979689199533`*^9, 3.52869801417929*^9}, {
  3.528778950650146*^9, 3.5287789539393272`*^9}},
 CellLabel->
  "In[113]:=",ExpressionUUID->"f7cc19d7-c938-4fbd-ae73-501b0edd9072"],

Cell[BoxData[
 InterpretationBox["\<\"<< 5|| \\!\\(\\*RowBox[{\\\"One\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"2\\\", \\\" \\\", \\\"Q\\\"}], \\\"+\\\
\", RowBox[{\\\"24\\\", \\\" \\\", SuperscriptBox[\\\"Q\\\", \\\"3\\\"]}]}], \
\\\")\\\"}]}]\\) ||4|| \\!\\(\\*RowBox[{\\\"0\\\"}]\\) ||3|| \
\\!\\(\\*RowBox[{RowBox[{\\\"-\\\", \\\"2\\\"}], \\\" \\\", \\\"Q\\\", \\\" \
\\\", \\\"VV22\\\"}]\\) ||2|| \\!\\(\\*RowBox[{RowBox[{\\\"-\\\", \
\\\"3\\\"}], \\\" \\\", \\\"VV23\\\"}]\\) ||1|| \\!\\(\\*RowBox[{\\\"-\\\", \
SuperscriptBox[\\\"VV23\\\", \\\"\[Prime]\\\", Rule[MultilineFunction, \
None]]}]\\) >>\"\>",
  StringForm[
  "<< 5|| `` ||4|| `` ||3|| `` ||2|| `` ||1|| `` >>", 
   OPEdefs`One (2 $CellContext`Q + 24 $CellContext`Q^3), 
   0, (-2) $CellContext`Q $CellContext`VV22, (-3) $CellContext`VV23, -
   Derivative[1][$CellContext`VV23]],
  Editable->False]], "Output",
 CellChangeTimes->{{3.52869800408987*^9, 3.5286980144816723`*^9}, 
   3.5286983251913233`*^9, 3.528698927018456*^9, 3.528760369547682*^9, 
   3.5287789547223377`*^9, 3.528780580559539*^9, 3.528780731047984*^9, 
   3.52878090805459*^9, 3.528782670628707*^9, 3.5287995425503263`*^9, 
   3.88653746862821*^9, 3.886539655269353*^9, 3.886540281032134*^9, 
   3.886541007604938*^9, 3.886544048969833*^9, 3.8865663054150467`*^9},
 CellLabel->
  "Out[113]=",ExpressionUUID->"843a5155-e021-4e59-9e33-361cf5ccb631"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"OPE", "[", 
   RowBox[{"VV23", ",", "VV23"}], "]"}], "=", 
  RowBox[{"Z2", "[", 
   RowBox[{"OPE", "[", 
    RowBox[{"VV13", ",", "VV13"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5286979689199533`*^9, 3.5286980352667837`*^9}, {
  3.52877896140201*^9, 3.528778967826467*^9}},
 CellLabel->
  "In[114]:=",ExpressionUUID->"f7e88487-e7f9-4a76-bf6e-e210ef55fe3f"],

Cell[BoxData[
 InterpretationBox["\<\"<< 6|| \\!\\(\\*RowBox[{\\\"One\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"4\\\", \
\\\"9\\\"]}], \\\"-\\\", RowBox[{\\\"12\\\", \\\" \\\", \
SuperscriptBox[\\\"Q\\\", \\\"2\\\"]}], \\\"-\\\", RowBox[{\\\"80\\\", \\\" \
\\\", SuperscriptBox[\\\"Q\\\", \\\"4\\\"]}]}], \\\")\\\"}]}]\\) ||5|| \\!\\(\
\\*RowBox[{\\\"0\\\"}]\\) ||4|| \\!\\(\\*RowBox[{RowBox[{\\\"(\\\", \
RowBox[{FractionBox[\\\"4\\\", \\\"3\\\"], \\\"+\\\", RowBox[{\\\"8\\\", \\\" \
\\\", SuperscriptBox[\\\"Q\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
\\\"VV22\\\"}]\\) ||3|| \\!\\(\\*RowBox[{RowBox[{\\\"(\\\", \
RowBox[{FractionBox[\\\"2\\\", \\\"3\\\"], \\\"+\\\", RowBox[{\\\"4\\\", \\\" \
\\\", SuperscriptBox[\\\"Q\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"VV22\\\", \\\"\[Prime]\\\", Rule[MultilineFunction, \
None]]}]\\) ||2|| \\!\\(\\*RowBox[{RowBox[{RowBox[{\\\"-\\\", \
FractionBox[\\\"2\\\", \\\"3\\\"]}], \\\" \\\", RowBox[{\\\"NO\\\", \
\\\"[\\\", RowBox[{\\\"VV22\\\", \\\",\\\", \\\"VV22\\\"}], \\\"]\\\"}]}], \\\
\"-\\\", RowBox[{\\\"2\\\", \\\" \\\", \\\"Q\\\", \\\" \\\", \
SuperscriptBox[\\\"VV23\\\", \\\"\[Prime]\\\", Rule[MultilineFunction, \
None]]}], \\\"+\\\", RowBox[{\\\"2\\\", \\\" \\\", SuperscriptBox[\\\"Q\\\", \
\\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"VV22\\\", \\\"\[Prime]\[Prime]\\\", \
Rule[MultilineFunction, None]]}]}]\\) ||1|| \\!\\(\\*RowBox[{RowBox[{RowBox[{\
\\\"-\\\", FractionBox[\\\"2\\\", \\\"3\\\"]}], \\\" \\\", \
RowBox[{\\\"NO\\\", \\\"[\\\", RowBox[{SuperscriptBox[\\\"VV22\\\", \\\"\
\[Prime]\\\", Rule[MultilineFunction, None]], \\\",\\\", \\\"VV22\\\"}], \
\\\"]\\\"}]}], \\\"-\\\", RowBox[{\\\"Q\\\", \\\" \\\", \
SuperscriptBox[\\\"VV23\\\", \\\"\[Prime]\[Prime]\\\", \
Rule[MultilineFunction, None]]}], \\\"+\\\", RowBox[{FractionBox[\\\"2\\\", \
\\\"3\\\"], \\\" \\\", SuperscriptBox[\\\"Q\\\", \\\"2\\\"], \\\" \\\", \
SuperscriptBox[\\\"VV22\\\", TagBox[RowBox[{\\\"(\\\", \\\"3\\\", \
\\\")\\\"}], Derivative], Rule[MultilineFunction, None]]}]}]\\) >>\"\>",
  StringForm[
  "<< 6|| `` ||5|| `` ||4|| `` ||3|| `` ||2|| `` ||1|| `` >>", 
   OPEdefs`One (Rational[-4, 9] - 12 $CellContext`Q^2 - 80 $CellContext`Q^4), 
   0, (Rational[4, 3] + 8 $CellContext`Q^2) $CellContext`VV22, (
    Rational[2, 3] + 4 $CellContext`Q^2) Derivative[1][$CellContext`VV22], 
   Rational[-2, 3] OPEdefs`NO[$CellContext`VV22, $CellContext`VV22] - 
   2 $CellContext`Q Derivative[1][$CellContext`VV23] + 
   2 $CellContext`Q^2 Derivative[2][$CellContext`VV22], 
   Rational[-2, 3] OPEdefs`NO[
      Derivative[1][$CellContext`VV22], $CellContext`VV22] - $CellContext`Q 
   Derivative[2][$CellContext`VV23] + 
   Rational[2, 3] $CellContext`Q^2 Derivative[3][$CellContext`VV22]],
  Editable->False]], "Output",
 CellChangeTimes->{3.5287789681553087`*^9, 3.528780580610594*^9, 
  3.5287807311042957`*^9, 3.528780908104773*^9, 3.528782670683436*^9, 
  3.5287995426488657`*^9, 3.886537468635168*^9, 3.886539656187049*^9, 
  3.886540281039336*^9, 3.8865410076295633`*^9, 3.886544048976533*^9, 
  3.8865663054186573`*^9},
 CellLabel->
  "Out[114]=",ExpressionUUID->"f99a900f-4f8d-45cd-83db-29be5b456683"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"OPE", "[", 
   RowBox[{"TT", ",", "TT"}], "]"}], "=", 
  RowBox[{
   RowBox[{"MakeOPE", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1", "/", "2"}], "+", 
        RowBox[{"3", 
         RowBox[{"Q", "^", "2"}]}]}], ")"}], 
      RowBox[{
       RowBox[{"One", "[", "w", "]"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"z", "-", "w"}], ")"}], "^", "4"}]}]}], " ", "-", " ", 
     RowBox[{"2", 
      RowBox[{
       RowBox[{"TT", "[", "w", "]"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"z", "-", "w"}], ")"}], "^", "2"}]}]}], " ", "-", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Derivative", "[", "1", "]"}], "[", "TT", "]"}], "[", "w", 
       "]"}], "/", 
      RowBox[{"(", 
       RowBox[{"z", "-", "w"}], ")"}]}], "+", " ", 
     RowBox[{"Ord", "[", 
      RowBox[{"z", ",", "w", ",", "0"}], "]"}]}], "]"}], "//", 
   "OPESimplify"}]}]], "Input",
 CellChangeTimes->{{3.5287610251005793`*^9, 3.5287611149473963`*^9}, {
  3.528778982322617*^9, 3.528778989851347*^9}, {3.5287803788093224`*^9, 
  3.528780380396379*^9}},
 CellLabel->
  "In[115]:=",ExpressionUUID->"b193e50f-dc18-4829-bfe2-702b08c321f7"],

Cell[BoxData[
 InterpretationBox["\<\"<< 4|| \\!\\(\\*RowBox[{\\\"One\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{FractionBox[\\\"1\\\", \\\"2\\\"], \\\"+\\\", \
RowBox[{\\\"3\\\", \\\" \\\", SuperscriptBox[\\\"Q\\\", \\\"2\\\"]}]}], \\\")\
\\\"}]}]\\) ||3|| \\!\\(\\*RowBox[{\\\"0\\\"}]\\) ||2|| \
\\!\\(\\*RowBox[{RowBox[{\\\"-\\\", \\\"2\\\"}], \\\" \\\", \\\"TT\\\"}]\\) \
||1|| \\!\\(\\*RowBox[{\\\"-\\\", SuperscriptBox[\\\"TT\\\", \
\\\"\[Prime]\\\", Rule[MultilineFunction, None]]}]\\) >>\"\>",
  StringForm[
  "<< 4|| `` ||3|| `` ||2|| `` ||1|| `` >>", 
   OPEdefs`One (Rational[1, 2] + 3 $CellContext`Q^2), 
   0, (-2) $CellContext`TT, -Derivative[1][$CellContext`TT]],
  Editable->False]], "Output",
 CellChangeTimes->{3.5287789916116247`*^9, 3.5287803809956703`*^9, 
  3.528780580654758*^9, 3.528780731148746*^9, 3.5287809081605186`*^9, 
  3.5287826707293243`*^9, 3.5287995428436003`*^9, 3.886537468643512*^9, 
  3.886539658237015*^9, 3.886540281064845*^9, 3.886541007638051*^9, 
  3.886544049000655*^9, 3.886566305434414*^9},
 CellLabel->
  "Out[115]=",ExpressionUUID->"0392129e-f736-48af-ab80-676791906109"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
And then we type in the W(E6) generators of degree 2 and 5 in the symbolic \
manner, by carefully copying from above...\
\>", "Subsection",
 CellChangeTimes->{{3.525834667050149*^9, 3.52583471553277*^9}, {
  3.528605099686146*^9, 3.528605115548979*^9}, {3.528605362615514*^9, 
  3.528605377847164*^9}, {3.528614222908114*^9, 3.5286142320676613`*^9}, {
  3.886539551487425*^9, 3.886539552920164*^9}, {3.88653960868043*^9, 
  3.8865396260282*^9}, {3.886540835434082*^9, 
  3.88654090702389*^9}},ExpressionUUID->"d241293e-e698-40cc-b31c-\
c576e6e8046d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"WWW2", "=", 
   RowBox[{"TT", "+", "VV12", "+", "VV22", "+", 
    RowBox[{
     RowBox[{"NO", "[", 
      RowBox[{
       RowBox[{"J", "[", "5", "]"}], ",", 
       RowBox[{"J", "[", "5", "]"}]}], "]"}], "/", "2"}], "-", 
    RowBox[{"7", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"3", "/", "2"}], "]"}], "Q", "  ", 
     RowBox[{
      RowBox[{"J", "[", "5", "]"}], "'"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.528782716039506*^9, 3.528782735953842*^9}, {
  3.5287828085033493`*^9, 3.52878283948781*^9}},
 CellLabel->
  "In[116]:=",ExpressionUUID->"d1220377-d0eb-476d-a952-c5017d5c8be5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"WWW5", "=", 
   RowBox[{
    RowBox[{"(", "  ", 
     RowBox[{
      RowBox[{"NO", "[", 
       RowBox[{"TT", ",", 
        RowBox[{"VV13", "-", "VV23"}]}], "]"}], "+", "  ", 
      RowBox[{"Q", " ", 
       RowBox[{"NO", "[", 
        RowBox[{"TT", ",", 
         RowBox[{
          RowBox[{"VV12", "'"}], "-", 
          RowBox[{"VV22", "'"}]}]}], "]"}]}], "+", 
      RowBox[{"NO", "[", 
       RowBox[{"VV12", ",", "VV23"}], "]"}], "-", 
      RowBox[{"NO", "[", 
       RowBox[{"VV22", ",", "VV13"}], "]"}], "-", 
      RowBox[{"Q", " ", 
       RowBox[{"NO", "[", 
        RowBox[{"VV12", ",", 
         RowBox[{"VV22", "'"}]}], "]"}]}], "+", 
      RowBox[{"Q", " ", 
       RowBox[{"NO", "[", 
        RowBox[{"VV22", ",", 
         RowBox[{"VV12", "'"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"NO", "[", 
        RowBox[{"J5", ",", "J5", ",", 
         RowBox[{"VV13", "-", "VV23"}]}], "]"}], "/", "2"}], "+", 
      RowBox[{
       RowBox[{"NO", "[", 
        RowBox[{"J5", ",", "J5", ",", "J5", ",", 
         RowBox[{"VV12", "-", "VV22"}]}], "]"}], "/", 
       RowBox[{"(", 
        RowBox[{"3", 
         RowBox[{"Sqrt", "[", "6", "]"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3", "/", "2"}], ")"}], " ", "Q", " ", 
       RowBox[{"NO", "[", 
        RowBox[{"J5", ",", "J5", ",", 
         RowBox[{
          RowBox[{"VV12", "'"}], "-", 
          RowBox[{"VV22", "'"}]}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"Sqrt", "[", 
        RowBox[{"2", "/", "3"}], "]"}], " ", 
       RowBox[{"NO", "[", 
        RowBox[{"J5", ",", "TT", ",", 
         RowBox[{"VV12", "-", "VV22"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"Sqrt", "[", "6", "]"}], " ", "Q", " ", 
       RowBox[{"NO", "[", 
        RowBox[{"J5", ",", 
         RowBox[{
          RowBox[{"VV13", "'"}], "-", 
          RowBox[{"VV23", "'"}]}]}], "]"}]}], "+", 
      RowBox[{"2", 
       RowBox[{"Sqrt", "[", "6", "]"}], " ", 
       RowBox[{"Q", "^", "2"}], " ", 
       RowBox[{"NO", "[", 
        RowBox[{"J5", ",", 
         RowBox[{
          RowBox[{"VV12", "''"}], "-", 
          RowBox[{"VV22", "''"}]}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"Sqrt", "[", 
        RowBox[{"3", "/", "2"}], "]"}], "Q", " ", 
       RowBox[{"NO", "[", 
        RowBox[{
         RowBox[{"J5", "'"}], ",", 
         RowBox[{"VV13", "-", "VV23"}]}], "]"}]}], "-", 
      RowBox[{"Q", " ", 
       RowBox[{"NO", "[", 
        RowBox[{
         RowBox[{"J5", "'"}], ",", "J5", ",", 
         RowBox[{"VV12", "-", "VV22"}]}], "]"}]}], "+", 
      RowBox[{"3", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"3", "/", "2"}], "]"}], " ", 
       RowBox[{"Q", "^", "2"}], " ", 
       RowBox[{"NO", "[", 
        RowBox[{
         RowBox[{"J5", "'"}], ",", 
         RowBox[{
          RowBox[{"VV12", "'"}], "-", 
          RowBox[{"VV22", "'"}]}]}], "]"}]}], "+", 
      RowBox[{"2", "Q", " ", 
       RowBox[{"NO", "[", 
        RowBox[{
         RowBox[{"TT", "'"}], ",", 
         RowBox[{"VV12", "-", "VV22"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Sqrt", "[", 
        RowBox[{"2", "/", "3"}], "]"}], 
       RowBox[{"Q", "^", "2"}], " ", 
       RowBox[{"NO", "[", 
        RowBox[{
         RowBox[{"J5", "''"}], ",", 
         RowBox[{"VV12", "-", "VV22"}]}], "]"}]}], "+", 
      RowBox[{"3", 
       RowBox[{"Q", "^", "2"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"VV13", "''"}], "-", 
         RowBox[{"VV23", "''"}]}], ")"}]}], "-", 
      RowBox[{"5", 
       RowBox[{"Q", "^", "3"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"VV12", "'''"}], "-", 
         RowBox[{"VV22", "'''"}]}], ")"}]}]}], ")"}], "//", "OPESimplify"}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.5287790043287563`*^9, 3.5287790764264317`*^9}, 
   3.528779223707489*^9},
 CellLabel->
  "In[117]:=",ExpressionUUID->"6bf98c89-051c-4bc6-9daa-712fe337a2e5"]
}, Open  ]],

Cell[CellGroupData[{

Cell["It\[CloseCurlyQuote]s now the OPE time!", "Subsection",
 CellChangeTimes->{{3.525834667050149*^9, 3.52583471553277*^9}, {
  3.528605099686146*^9, 3.528605115548979*^9}, {3.528605362615514*^9, 
  3.528605377847164*^9}, {3.528614222908114*^9, 3.5286142320676613`*^9}, {
  3.886539551487425*^9, 3.886539552920164*^9}, {3.88653960868043*^9, 
  3.8865396260282*^9}, {3.886540835434082*^9, 3.88654090702389*^9}, {
  3.8865409708803387`*^9, 
  3.886540975099812*^9}},ExpressionUUID->"2e56c57b-dc4f-4edb-a327-\
66a37f670900"],

Cell[BoxData[
 RowBox[{
  RowBox[{"WWW6", "=", 
   RowBox[{"OPESimplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"OPEPole", "[", "4", "]"}], "[", 
       RowBox[{"WWW5", ",", "WWW5"}], "]"}], "/", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"12", 
         RowBox[{"Q", "^", "2"}]}]}], ")"}]}], ",", "Simplify"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.528779095126169*^9, 3.528779096966255*^9}, {
  3.528780387984035*^9, 3.5287803888247547`*^9}, {3.528782850607696*^9, 
  3.5287828892227993`*^9}},
 CellLabel->
  "In[118]:=",ExpressionUUID->"f5f1bda7-c69c-4ba7-b41f-acce856aeec2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "WWW6", "]"}]], "Input",
 CellChangeTimes->{{3.528782854852982*^9, 3.528782855958268*^9}, {
  3.528782916484414*^9, 3.528782918148904*^9}},
 CellLabel->
  "In[119]:=",ExpressionUUID->"ee23dac4-7ba8-41fb-be1f-d441862733b4"],

Cell[BoxData["120"], "Output",
 CellChangeTimes->{{3.5287828565455313`*^9, 3.52878291855884*^9}, 
   3.5287995465655823`*^9, 3.8865374701254168`*^9, 3.886540282913423*^9, 
   3.8865403640978947`*^9, 3.886541009120582*^9, 3.8865440505056677`*^9, 
   3.886566306112855*^9},
 CellLabel->
  "Out[119]=",ExpressionUUID->"1632541b-19c5-4c0c-b464-543681b7e9b1"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"WWW8", "=", 
   RowBox[{"OPESimplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"OPEPole", "[", "2", "]"}], "[", 
      RowBox[{"WWW5", ",", "WWW5"}], "]"}], ",", "Simplify"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.528782927596509*^9, 3.528782937181253*^9}, 
   3.528782972180579*^9},
 CellLabel->
  "In[120]:=",ExpressionUUID->"ae87c0f9-aead-4e0c-912a-33777794bab2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"WWW9", "=", 
    RowBox[{"OPESimplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"OPEPole", "[", "2", "]"}], "[", 
       RowBox[{"WWW5", ",", "WWW6"}], "]"}], ",", "Simplify"}], "]"}]}], 
   ";"}], "]"}]], "Input",
 CellChangeTimes->{{3.528782977716654*^9, 3.528783005003903*^9}},
 CellLabel->
  "In[121]:=",ExpressionUUID->"6f3191ec-97df-4227-9a26-69ae0a3481ff"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"10.405606`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.528783037458994*^9, 3.5287995913258953`*^9, 
  3.8865374942704144`*^9, 3.886540295859043*^9, 3.886541033259396*^9, 
  3.886544074783512*^9, 3.8865663183697577`*^9},
 CellLabel->
  "Out[121]=",ExpressionUUID->"0f0d5154-7d4e-4e6b-b65d-807ade045dc5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"WWW12", "=", 
    RowBox[{
     RowBox[{"OPEPole", "[", "2", "]"}], "[", 
     RowBox[{"WWW6", ",", "WWW8"}], "]"}]}], ";"}], "]"}]], "Input",
 CellChangeTimes->{{3.528782977716654*^9, 3.5287830343371897`*^9}},
 CellLabel->
  "In[123]:=",ExpressionUUID->"bd69e98d-15dc-4c29-b357-48ce311db2b9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"204.420961`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.528783896282484*^9, 3.528799596941511*^9, 
  3.528800702847212*^9, 3.886537905708273*^9, 3.886541348340584*^9, 
  3.886544485997908*^9, 3.886566321573045*^9, 3.886566540884324*^9},
 CellLabel->
  "Out[123]=",ExpressionUUID->"8cc0494c-db96-4ab4-95a4-f4eb57cbc62f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"WWW12", "=", 
    RowBox[{"OPESimplify", "[", 
     RowBox[{"WWW12", ",", "Simplify"}], "]"}]}], ";"}], "]"}]], "Input",
 CellChangeTimes->{{3.528782977716654*^9, 3.5287830343371897`*^9}, {
  3.528799504843567*^9, 3.528799510642414*^9}},
 CellLabel->
  "In[124]:=",ExpressionUUID->"4395d0f1-74eb-4b9e-92eb-d79ac0e4884f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2497.746039`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.528783896282484*^9, 3.5288091152245703`*^9, 
  3.8865385444085627`*^9, 3.8865690386911583`*^9},
 CellLabel->
  "Out[124]=",ExpressionUUID->"3c440bfc-3b30-4190-abc1-f4e2c30254cc"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Saving the results to WE6generators.m.", "Section",
 CellChangeTimes->{{3.886579336376164*^9, 
  3.886579403977948*^9}},ExpressionUUID->"492881e6-74a5-4103-82af-\
5244011f08af"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Definition", "[", "WWW2", "]"}], ">>", " ", 
  "\"\<./WE6generators.m\>\""}]], "Input",
 CellChangeTimes->{{3.528787842384143*^9, 3.5287878583074007`*^9}, 
   3.5287884722570457`*^9, {3.886540377481382*^9, 3.886540379779915*^9}, 
   3.886566327814814*^9},
 CellLabel->
  "In[125]:=",ExpressionUUID->"5eef09b4-394b-4e27-a0b3-bc3262a33c83"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Definition", "[", "WWW5", "]"}], ">>>", " ", 
  "\"\<./WE6generators.m\>\""}]], "Input",
 CellChangeTimes->{{3.528787842384143*^9, 3.528787867403002*^9}, 
   3.528788476524753*^9, 3.528794838014844*^9, {3.886540383881566*^9, 
   3.886540385282469*^9}, 3.886566327815185*^9},
 CellLabel->
  "In[126]:=",ExpressionUUID->"d5e3bacd-bd99-4f2a-a850-e0fdd04a408e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Definition", "[", "WWW6", "]"}], ">>>", " ", 
  "\"\<./WE6generators.m\>\""}]], "Input",
 CellChangeTimes->{{3.528787842384143*^9, 3.528787877236618*^9}, 
   3.528788478605537*^9, 3.528794839899406*^9, {3.886540389397304*^9, 
   3.886540390646181*^9}, 3.886566327815505*^9},
 CellLabel->
  "In[127]:=",ExpressionUUID->"e870174d-c517-49f8-bfa5-368040af3eff"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Definition", "[", "WWW8", "]"}], ">>>", " ", 
  "\"\<./WE6generators.m\>\""}]], "Input",
 CellChangeTimes->{{3.528787842384143*^9, 3.52878788214756*^9}, 
   3.528788479765573*^9, 3.528794841419403*^9, {3.886540394396285*^9, 
   3.886540395564514*^9}, 3.8865663278158207`*^9},
 CellLabel->
  "In[128]:=",ExpressionUUID->"47f16e8e-8af1-4e13-b7fa-4f63716505bb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Definition", "[", "WWW9", "]"}], ">>>", " ", 
  "\"\<./WE6generators.m\>\""}]], "Input",
 CellChangeTimes->{{3.528787842384143*^9, 3.528787885307328*^9}, 
   3.528788481139846*^9, 3.5287948429392757`*^9, 3.886540397978191*^9, 
   3.8865663278161287`*^9},
 CellLabel->
  "In[129]:=",ExpressionUUID->"65ba2501-80f0-4372-bc83-8169a77fdbc2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Definition", "[", "WWW12", "]"}], ">>>", " ", 
  "\"\<./WE6generators.m\>\""}]], "Input",
 CellChangeTimes->{{3.528787842384143*^9, 3.5287878890112457`*^9}, 
   3.528788482549268*^9, 3.5287948444272823`*^9, 3.8865404015951853`*^9, 
   3.886566327816437*^9},
 CellLabel->
  "In[130]:=",ExpressionUUID->"75f9704f-b74c-463a-80a5-6531e64b9258"]
}, Closed]]
},
WindowSize->{740, 863},
WindowMargins->{{Automatic, 544}, {Automatic, 0}},
ShowSelection->True,
FrontEndVersion->"13.0 for Mac OS X ARM (64-bit) \
(2021\:5e7412\:67082\:65e5)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"543464f9-bb85-4246-bc8f-f217a33f1542"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 313, 7, 81, "Subsection",ExpressionUUID->"4eadd963-d012-491b-8a6b-c1e677488a2b"],
Cell[895, 31, 243, 5, 30, "Input",ExpressionUUID->"750976c3-2541-4800-a586-4f714a1d810a"],
Cell[CellGroupData[{
Cell[1163, 40, 500, 7, 52, "Input",ExpressionUUID->"608c2320-781a-4ef9-aa54-f7d74080d76c"],
Cell[CellGroupData[{
Cell[1688, 51, 998, 19, 24, "Print",ExpressionUUID->"de2e050d-bc73-489c-bccf-a9f6e9af32d6"],
Cell[2689, 72, 733, 12, 24, "Print",ExpressionUUID->"4f2ef1ce-2284-4407-a7b1-83f2be087856"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[3483, 91, 181, 3, 67, "Section",ExpressionUUID->"82415445-294b-4abd-ab25-40e39b993a2a"],
Cell[3667, 96, 366, 8, 30, "Input",ExpressionUUID->"d5da7973-2af3-49b8-be73-de77122faddd"],
Cell[CellGroupData[{
Cell[4058, 108, 344, 7, 81, "Subsection",ExpressionUUID->"48467b0a-5d53-4ebe-b1c4-6c17ef7bf418"],
Cell[4405, 117, 355, 7, 30, "Input",ExpressionUUID->"d0a149d3-3704-48b7-96d0-89e42268bcb7"],
Cell[4763, 126, 813, 19, 30, "Input",ExpressionUUID->"873a109c-d0ef-4a1f-8f12-da862c998853"],
Cell[5579, 147, 407, 9, 30, "Input",ExpressionUUID->"90ac3aac-b822-4fa9-b89c-0c30b98a0115"],
Cell[5989, 158, 1507, 41, 94, "Input",ExpressionUUID->"b0185401-2a7c-47d0-971a-8b9527ff69d9"],
Cell[7499, 201, 410, 9, 30, "Input",ExpressionUUID->"3a829e00-4590-4887-82ff-a1d1f6853f48"],
Cell[7912, 212, 629, 15, 30, "Input",ExpressionUUID->"e19d11b4-c2bd-434d-9111-65dd7cc09ea8"],
Cell[8544, 229, 432, 10, 30, "Input",ExpressionUUID->"c9a8242a-4220-449b-80ab-31adb2504603"],
Cell[8979, 241, 658, 19, 30, "Input",ExpressionUUID->"4fabdbc1-c810-42dd-a6c7-ecbae7d37328"],
Cell[9640, 262, 629, 16, 30, "Input",ExpressionUUID->"cd571f95-0872-463a-8cbf-cbb480d5960e"],
Cell[10272, 280, 924, 25, 52, "Input",ExpressionUUID->"c4d99e1d-8e83-4b20-a7c4-2bf83981663a"],
Cell[11199, 307, 555, 13, 30, "Input",ExpressionUUID->"017453b4-b6b5-4464-acc2-6b4a6498ec79"],
Cell[11757, 322, 702, 18, 52, "Input",ExpressionUUID->"be258f99-4f26-496c-aab9-9ae50a0337cf"],
Cell[12462, 342, 322, 6, 30, "Input",ExpressionUUID->"c687c118-492c-442d-8214-932c0bce6df7"],
Cell[12787, 350, 510, 11, 30, "Input",ExpressionUUID->"a3481ec0-7873-4b72-a03a-4f5ab97a2e4a"],
Cell[CellGroupData[{
Cell[13322, 365, 215, 3, 30, "Input",ExpressionUUID->"8f29830a-8c0f-4fde-ad47-09566a344f88"],
Cell[13540, 370, 563, 8, 34, "Output",ExpressionUUID->"f05ae033-684d-4bc4-8917-bb791d9471ac"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[14164, 385, 255, 4, 91, "Section",ExpressionUUID->"4816cfe7-fff0-4137-9c7e-b0dd85bb4762"],
Cell[14422, 391, 236, 4, 35, "Text",ExpressionUUID->"2411fbd4-eda0-4c1a-9a2f-8eefe8f3e44c"],
Cell[CellGroupData[{
Cell[14683, 399, 444, 10, 30, "Input",ExpressionUUID->"2036635e-8616-416f-80cc-70f27cacd288"],
Cell[15130, 411, 1171, 20, 34, "Output",ExpressionUUID->"3782eafb-6d37-4901-83d0-fdad7c7d1b12"]
}, Open  ]],
Cell[16316, 434, 2965, 83, 262, "Input",ExpressionUUID->"7b3e8be7-bda6-4358-b65a-718574a3cb34"],
Cell[19284, 519, 1155, 29, 73, "Input",ExpressionUUID->"43a1952a-1be7-4d55-9189-855deb99ee31"]
}, Closed]],
Cell[CellGroupData[{
Cell[20476, 553, 162, 3, 53, "Section",ExpressionUUID->"097d6d75-50e0-464a-a0c3-36337c1aa6ed"],
Cell[20641, 558, 274, 6, 35, "Text",ExpressionUUID->"88db9cd7-d359-4d18-a531-dc4b089b7068"],
Cell[20918, 566, 253, 5, 30, "Input",ExpressionUUID->"3b8a30c7-eaa1-46ff-8d06-7b36cf3fd65a"],
Cell[21174, 573, 717, 19, 50, "Input",ExpressionUUID->"75d1de16-7f69-4387-87dc-2bdda7586bae"]
}, Closed]],
Cell[CellGroupData[{
Cell[21928, 597, 236, 4, 53, "Section",ExpressionUUID->"064fbb1f-adef-4098-a1d7-8555fe00f7ac"],
Cell[22167, 603, 351, 8, 30, "Input",ExpressionUUID->"bbc9bb30-3153-4f82-b117-bd5bf4345e17"],
Cell[22521, 613, 493, 13, 30, "Input",ExpressionUUID->"37da20dd-2169-4334-8145-2e94ed092877"],
Cell[23017, 628, 348, 8, 30, "Input",ExpressionUUID->"4572aa4a-54cd-4633-8770-869cb3f79b7e"],
Cell[23368, 638, 489, 13, 30, "Input",ExpressionUUID->"b892295b-b0e3-4c06-bde2-358f1315647c"],
Cell[23860, 653, 823, 22, 30, "Input",ExpressionUUID->"0d35c363-2c73-4853-82dd-5a53c96cb6da"],
Cell[24686, 677, 342, 7, 30, "Input",ExpressionUUID->"37aec78d-4e79-4aae-b4d2-226f2c27dfe8"],
Cell[25031, 686, 410, 9, 30, "Input",ExpressionUUID->"3585c5ea-4bb7-40f6-8071-07c0e31786ee"],
Cell[CellGroupData[{
Cell[25466, 699, 364, 8, 30, "Input",ExpressionUUID->"be35cf15-b261-40f3-86cc-0c730f8efcd9"],
Cell[25833, 709, 1624, 41, 128, "Output",ExpressionUUID->"479b48a8-f802-4c0b-bacf-0450ac73e203"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27494, 755, 388, 8, 30, "Input",ExpressionUUID->"eca52825-e27e-410e-9bdc-caa87159727f"],
Cell[27885, 765, 1914, 57, 212, "Output",ExpressionUUID->"d5efe5e8-6d5f-4c3a-a59e-89d4633b4861"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29836, 827, 489, 12, 30, "Input",ExpressionUUID->"fec717d8-1d1b-46f7-a4cd-a09d075e05ab"],
Cell[30328, 841, 982, 24, 60, "Output",ExpressionUUID->"d1aa01d8-5d20-4880-99d6-29700f7bc0f1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[31347, 870, 392, 9, 30, "Input",ExpressionUUID->"e8f2d36c-720e-4faf-bf0e-2420f99f659e"],
Cell[31742, 881, 692, 12, 34, "Output",ExpressionUUID->"355f7b3f-e2f1-4f13-9bb7-2e8235d4c563"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32471, 898, 341, 8, 30, "Input",ExpressionUUID->"effb8cab-fb73-45c5-abef-7cc7f0c8477c"],
Cell[32815, 908, 617, 13, 34, "Output",ExpressionUUID->"6d8a7d2c-c76a-4385-af9e-72c5f2a6ceea"]
}, Open  ]],
Cell[33447, 924, 457, 11, 30, "Input",ExpressionUUID->"917681bd-aaf8-4dda-b642-ddc8ebcdf29c"],
Cell[33907, 937, 506, 12, 30, "Input",ExpressionUUID->"9f163dd3-294e-49d3-9e90-a69975a6d40e"]
}, Closed]],
Cell[CellGroupData[{
Cell[34450, 954, 278, 4, 53, "Section",ExpressionUUID->"d61ff1e2-50da-44dd-8334-32aa83669aa5"],
Cell[34731, 960, 1306, 34, 94, "Input",ExpressionUUID->"5ed9336a-3f70-41a4-a756-8b0fead8aebb"],
Cell[CellGroupData[{
Cell[36062, 998, 373, 9, 30, "Input",ExpressionUUID->"38dbfc48-a3e2-4095-a3e5-f0b9f40eedc6"],
Cell[36438, 1009, 1076, 23, 34, "Output",ExpressionUUID->"455eed82-f55e-438e-97e1-d93de077f0b7"]
}, Open  ]],
Cell[37529, 1035, 293, 7, 30, "Input",ExpressionUUID->"c4c78b7a-ae3f-4771-9458-36159551d9f3"],
Cell[37825, 1044, 1170, 29, 73, "Input",ExpressionUUID->"2f7133b7-0831-438c-9239-5bfbbbb47ce7"],
Cell[CellGroupData[{
Cell[39020, 1077, 628, 16, 30, "Input",ExpressionUUID->"fe80cfc0-52ac-4263-8e85-98119f8d3779"],
Cell[39651, 1095, 1480, 36, 128, "Output",ExpressionUUID->"fca21f78-b4cc-48a6-b63c-469987ca556c"]
}, Open  ]],
Cell[41146, 1134, 1702, 43, 94, "Input",ExpressionUUID->"dff05da2-a060-4b93-884d-68e942a271a1"],
Cell[42851, 1179, 1388, 36, 94, "Input",ExpressionUUID->"375449dc-d96e-4b00-8f2a-8274bba110f0"],
Cell[44242, 1217, 2122, 47, 123, "Input",ExpressionUUID->"fa3625cd-3b9a-4666-90bc-5ecbdbefba5b"],
Cell[46367, 1266, 395, 8, 30, "Input",ExpressionUUID->"041f2065-f290-487e-a85d-9d15c2e2e54d"],
Cell[CellGroupData[{
Cell[46787, 1278, 248, 4, 54, "Subsection",ExpressionUUID->"5d5c7716-fd67-45ca-93af-27c1f71aea27"],
Cell[47038, 1284, 324, 7, 30, "Input",ExpressionUUID->"5bda8e94-ecfe-45e2-8ef6-f1fd1ab18cc2"],
Cell[CellGroupData[{
Cell[47387, 1295, 312, 7, 30, "Input",ExpressionUUID->"a258d088-6208-43a9-86fa-ddfcbe06837b"],
Cell[47702, 1304, 786, 13, 34, "Output",ExpressionUUID->"e08b21c2-f054-438d-a465-e5fab7f3df9e"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[48537, 1323, 220, 4, 54, "Subsection",ExpressionUUID->"50287f63-cf05-4822-aa2c-9e3c326462fd"],
Cell[48760, 1329, 843, 22, 30, "Input",ExpressionUUID->"2c8a9f04-1e15-48bf-bfc8-951f6e55cc97"],
Cell[49606, 1353, 286, 6, 30, "Input",ExpressionUUID->"2167fe80-35be-4c29-93e7-c42505d63544"],
Cell[CellGroupData[{
Cell[49917, 1363, 414, 9, 30, "Input",ExpressionUUID->"25cdae54-8044-47f9-9a6d-6160d5492a9c"],
Cell[50334, 1374, 753, 10, 34, "Output",ExpressionUUID->"24b20aa6-6f64-4c1a-8f49-2f66f715d686"]
}, Open  ]],
Cell[51102, 1387, 557, 13, 30, "Input",ExpressionUUID->"1ec7f931-0c80-4e72-9e35-7986a030a3dc"],
Cell[CellGroupData[{
Cell[51684, 1404, 366, 8, 30, "Input",ExpressionUUID->"78870036-a710-458d-9c6e-1db71281b1ea"],
Cell[52053, 1414, 873, 12, 34, "Output",ExpressionUUID->"8f273bfa-4ec4-4d10-b09a-77c7a383f1ca"]
}, Open  ]],
Cell[52941, 1429, 434, 11, 30, "Input",ExpressionUUID->"df30b3e6-0b37-4582-a185-9910694d0d7b"],
Cell[CellGroupData[{
Cell[53400, 1444, 258, 5, 30, "Input",ExpressionUUID->"3d48bb53-a9b6-4945-91fe-ca1978f7272d"],
Cell[53661, 1451, 671, 9, 34, "Output",ExpressionUUID->"0f5cf142-58f3-4f28-9192-84c6389ba599"]
}, Open  ]],
Cell[54347, 1463, 617, 15, 30, "Input",ExpressionUUID->"088468a8-67f2-440a-be38-597f5bec6791"],
Cell[CellGroupData[{
Cell[54989, 1482, 307, 6, 30, "Input",ExpressionUUID->"26276acf-773f-4254-925d-6aa76c55183c"],
Cell[55299, 1490, 739, 10, 34, "Output",ExpressionUUID->"bbed20b7-478d-4fa8-a3c8-01b52e158152"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[56099, 1507, 458, 7, 53, "Section",ExpressionUUID->"41a20d1a-9b91-433c-94d9-c07415a07f3c"],
Cell[CellGroupData[{
Cell[56582, 1518, 270, 4, 54, "Subsection",ExpressionUUID->"6694f226-2323-45fc-9e3a-773e4cc71858"],
Cell[CellGroupData[{
Cell[56877, 1526, 811, 24, 30, "Input",ExpressionUUID->"2b31a743-595c-44f4-ad9b-8cf3a99a5b1c"],
Cell[57691, 1552, 1001, 27, 60, "Output",ExpressionUUID->"fc773c8f-b457-43fd-a4ee-06451f35b699"]
}, Open  ]],
Cell[58707, 1582, 270, 6, 30, "Input",ExpressionUUID->"4193d7dc-8fc7-47b3-a9b7-8fd241ea9f56"],
Cell[CellGroupData[{
Cell[59002, 1592, 349, 7, 30, "Input",ExpressionUUID->"5276c0f0-4296-42f8-b91c-9d28bfe09bbc"],
Cell[59354, 1601, 1119, 32, 60, "Output",ExpressionUUID->"1a301ace-f43d-4976-adbb-989a7d9137e5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[60510, 1638, 352, 7, 30, "Input",ExpressionUUID->"bb0a70cb-396c-40dd-9ef6-33d51d637be7"],
Cell[60865, 1647, 1628, 49, 105, "Output",ExpressionUUID->"5bfaf1cf-8308-42b7-830f-762caf0f0e9e"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[62542, 1702, 328, 5, 54, "Subsection",ExpressionUUID->"daf00137-12f8-4c56-9183-3ba07c9ed3c0"],
Cell[CellGroupData[{
Cell[62895, 1711, 1306, 37, 73, "Input",ExpressionUUID->"601a3f78-7d3c-40ac-bad2-4abd8608e22a"],
Cell[64204, 1750, 496, 9, 34, "Output",ExpressionUUID->"08b2689b-6275-43d3-b030-7870aa83dda8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[64737, 1764, 1382, 42, 94, "Input",ExpressionUUID->"8e217af1-059b-4724-9173-3a8d73c3c555"],
Cell[66122, 1808, 296, 6, 34, "Output",ExpressionUUID->"c6d97d6a-0726-4f1f-a880-198d9f02e057"]
}, Open  ]],
Cell[CellGroupData[{
Cell[66455, 1819, 2893, 90, 157, "Input",ExpressionUUID->"b87c4518-5af3-411a-8d36-34b2b25a73bf"],
Cell[69351, 1911, 297, 6, 34, "Output",ExpressionUUID->"00f437ed-37b5-45c4-bd40-08234a8d07a0"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[69697, 1923, 258, 4, 54, "Subsection",ExpressionUUID->"05399123-1d74-4bdb-9823-16c475512946"],
Cell[69958, 1929, 272, 6, 30, "Input",ExpressionUUID->"ff62774d-f43c-4165-8271-be1c69814fbd"],
Cell[70233, 1937, 274, 6, 30, "Input",ExpressionUUID->"709351f5-9beb-4801-8efd-f4d10c3e387d"],
Cell[CellGroupData[{
Cell[70532, 1947, 495, 13, 30, "Input",ExpressionUUID->"6a8dd2bb-3f34-4e06-82ac-6a45ba4dfc64"],
Cell[71030, 1962, 469, 11, 54, "Output",ExpressionUUID->"a9a25390-a7d2-4b9e-bc43-32f9fb34b790"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[71548, 1979, 437, 8, 81, "Subsection",ExpressionUUID->"078ebc8a-8481-4a57-b302-ff7079d9ee4e"],
Cell[71988, 1989, 338, 8, 30, "Input",ExpressionUUID->"95b1a546-5189-4261-8f32-995b233084e1"],
Cell[72329, 1999, 460, 12, 30, "Input",ExpressionUUID->"8a6a4d70-e375-4fcc-b3db-8b9e3a4cf4fc"],
Cell[CellGroupData[{
Cell[72814, 2015, 329, 6, 30, "Input",ExpressionUUID->"6f0093f1-e6ab-46a3-9a5a-2d485016834c"],
Cell[73146, 2023, 399, 5, 34, "Output",ExpressionUUID->"e97b56c1-4ea7-4efa-83cf-e5044aa9232c"]
}, Open  ]],
Cell[73560, 2031, 333, 8, 30, "Input",ExpressionUUID->"3d598783-054e-4df5-8513-121274185a9f"],
Cell[73896, 2041, 2788, 82, 136, "Input",ExpressionUUID->"04c1a1e4-48f9-47e1-8ecb-78ca4272ba04"],
Cell[CellGroupData[{
Cell[76709, 2127, 383, 6, 30, "Input",ExpressionUUID->"d163ee49-5faf-4cc0-a052-073150259475"],
Cell[77095, 2135, 542, 8, 34, "Output",ExpressionUUID->"f5affe3a-11ff-403a-a630-4e25beae525b"]
}, Open  ]],
Cell[77652, 2146, 311, 8, 30, "Input",ExpressionUUID->"d6da059e-1268-4c03-8bab-bee0a3d59af1"],
Cell[77966, 2156, 491, 13, 30, "Input",ExpressionUUID->"2022a769-cf9a-4854-a9d6-56a15f796342"],
Cell[CellGroupData[{
Cell[78482, 2173, 232, 4, 30, "Input",ExpressionUUID->"459db6ed-0cdd-4848-bebe-6ab8cecd6911"],
Cell[78717, 2179, 317, 4, 34, "Output",ExpressionUUID->"9ff6b7d5-2a5c-46ec-9fc9-7418b0192bea"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[79095, 2190, 758, 13, 91, "Section",ExpressionUUID->"54792786-035e-4d41-80c7-fee5077d7e63"],
Cell[CellGroupData[{
Cell[79878, 2207, 493, 9, 81, "Subsection",ExpressionUUID->"84259fcd-442b-449f-aa39-9feda9347805"],
Cell[CellGroupData[{
Cell[80396, 2220, 462, 11, 30, "Input",ExpressionUUID->"e9273933-e85a-4706-858f-1f4995c695fa"],
Cell[80861, 2233, 913, 19, 60, "Output",ExpressionUUID->"f540a7db-e8cc-4471-ad8c-71f79cc0c608"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[81823, 2258, 470, 8, 54, "Subsection",ExpressionUUID->"e40e5d13-911d-4bbd-9ddf-e4e4834f7f4c"],
Cell[82296, 2268, 680, 17, 30, "Input",ExpressionUUID->"a1693c17-3446-4db9-80d3-0a4975c6d47e"],
Cell[CellGroupData[{
Cell[83001, 2289, 1134, 35, 52, "Input",ExpressionUUID->"4d8b5c22-56dd-4368-af32-f1b5bf6fede5"],
Cell[84138, 2326, 490, 9, 34, "Output",ExpressionUUID->"bba4866d-bf41-46e7-89dd-c65233208d55"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[84677, 2341, 447, 6, 54, "Subsection",ExpressionUUID->"13d00543-c046-4518-b821-8cd0bc1bfc5e"],
Cell[CellGroupData[{
Cell[85149, 2351, 350, 9, 30, "Input",ExpressionUUID->"ea36c374-af34-4ac2-8ebe-19116312ba4c"],
Cell[85502, 2362, 2306, 77, 137, "Output",ExpressionUUID->"8106dcf8-695f-481d-aee1-4ade48e04622"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[87857, 2445, 606, 10, 108, "Subsection",ExpressionUUID->"bc40883f-a0c5-4757-a142-099e78c47aa1"],
Cell[88466, 2457, 932, 25, 52, "Input",ExpressionUUID->"53d31bf4-6c1f-4966-bbab-16fab75c8cb2"],
Cell[CellGroupData[{
Cell[89423, 2486, 227, 4, 30, "Input",ExpressionUUID->"93c92e51-056b-457e-b5b4-3a5360cf984a"],
Cell[89653, 2492, 244, 3, 34, "Output",ExpressionUUID->"5893d4d3-2039-4aa7-a395-34085387b942"]
}, Open  ]],
Cell[CellGroupData[{
Cell[89934, 2500, 271, 5, 30, "Input",ExpressionUUID->"77c989c1-846d-4acf-9367-37f6fb9d2fe1"],
Cell[90208, 2507, 784, 17, 57, "Output",ExpressionUUID->"9719d005-26e0-4092-b460-be4d017611aa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[91029, 2529, 243, 5, 30, "Input",ExpressionUUID->"77a11299-6014-4c67-8760-76eec2fb9bbe"],
Cell[91275, 2536, 807, 19, 55, "Output",ExpressionUUID->"61d42c6f-3801-4e11-8bcb-9462d85e268e"]
}, Open  ]],
Cell[92097, 2558, 247, 5, 30, "Input",ExpressionUUID->"39089d39-518c-4d19-9faf-dd442de33149"],
Cell[92347, 2565, 680, 20, 30, "Input",ExpressionUUID->"52f1e4ac-e5f5-49f0-b92f-f32c95a24883"],
Cell[CellGroupData[{
Cell[93052, 2589, 265, 6, 30, "Input",ExpressionUUID->"24e51d59-728a-4035-bd0e-947a8182a14a"],
Cell[93320, 2597, 442, 7, 34, "Output",ExpressionUUID->"622d8ea1-b1fc-4ee0-bf3a-e74e7c8fedf4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[93799, 2609, 285, 7, 30, "Input",ExpressionUUID->"199bdbf6-1e5b-452c-807c-29607525ee8e"],
Cell[94087, 2618, 438, 7, 34, "Output",ExpressionUUID->"531e1ab3-ae5f-45bd-8076-52ec1bfad26a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[94562, 2630, 286, 7, 30, "Input",ExpressionUUID->"ae0a3d15-b97d-4ab8-883b-7e90d1c2c5a7"],
Cell[94851, 2639, 445, 7, 34, "Output",ExpressionUUID->"1baa1ac1-2c80-48fb-a303-12a7eb028ea2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[95333, 2651, 286, 7, 30, "Input",ExpressionUUID->"d6ad6758-c929-46fc-a363-3ab32e7ea7c1"],
Cell[95622, 2660, 445, 7, 34, "Output",ExpressionUUID->"52b6d1bb-6f10-4758-b17c-b991bf4bee24"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[96116, 2673, 545, 10, 81, "Subsection",ExpressionUUID->"38d688c6-30f3-411d-b27b-64d819dc3744"],
Cell[96664, 2685, 250, 6, 30, "Input",ExpressionUUID->"65512c17-8aca-4847-80cb-269a4c1bca7b"],
Cell[CellGroupData[{
Cell[96939, 2695, 418, 12, 30, "Input",ExpressionUUID->"37e88c4a-7d1c-4cf2-8726-19d020d3434a"],
Cell[97360, 2709, 268, 5, 34, "Output",ExpressionUUID->"a03692a0-207e-44b1-9fbf-3605f33b4093"]
}, Open  ]],
Cell[CellGroupData[{
Cell[97665, 2719, 3682, 115, 178, "Input",ExpressionUUID->"3588098b-a6f1-40d9-9461-a18c59565d09"],
Cell[101350, 2836, 271, 5, 34, "Output",ExpressionUUID->"c4821456-3ee7-45fc-89ce-92fb100788d5"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[101682, 2848, 553, 8, 53, "Section",ExpressionUUID->"a078c7cf-9ffd-4e9e-b00a-fad8731d6369"],
Cell[CellGroupData[{
Cell[102260, 2860, 293, 6, 81, "Subsection",ExpressionUUID->"c8bd230b-fdd1-44f6-8c54-85d0dcf6ce8c"],
Cell[102556, 2868, 278, 6, 30, "Input",ExpressionUUID->"bebd17c2-2760-4c13-90c9-20b6c91de33d"],
Cell[102837, 2876, 1107, 28, 73, "Input",ExpressionUUID->"37d1555f-c595-4378-95b9-cadfb115e267"]
}, Open  ]],
Cell[CellGroupData[{
Cell[103981, 2909, 492, 7, 54, "Subsection",ExpressionUUID->"02093b2f-36fa-4b28-a76c-1a0e9b5d253b"],
Cell[CellGroupData[{
Cell[104498, 2920, 1166, 36, 73, "Input",ExpressionUUID->"fcb9e78b-32e9-4dce-b314-4bd095be6dd4"],
Cell[105667, 2958, 1069, 19, 37, "Output",ExpressionUUID->"f6cc2c5c-7196-4df2-b9a0-eb1fc636f633"]
}, Open  ]],
Cell[CellGroupData[{
Cell[106773, 2982, 2910, 91, 157, "Input",ExpressionUUID->"ee243670-c51e-46c8-a224-917a26fc6541"],
Cell[109686, 3075, 3206, 49, 128, "Output",ExpressionUUID->"887b096a-08e1-4522-b064-8f6ef27fd65e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[112929, 3129, 1434, 44, 94, "Input",ExpressionUUID->"0d9d1a64-b3f5-4fe9-8542-3d5be299cb3e"],
Cell[114366, 3175, 1278, 22, 37, "Output",ExpressionUUID->"9120efb6-303b-4b41-a1a1-80c86abd497c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[115681, 3202, 400, 10, 30, "Input",ExpressionUUID->"8fff69c4-ac32-463d-b7e2-46bcc0c10297"],
Cell[116084, 3214, 1155, 20, 37, "Output",ExpressionUUID->"77680cdf-c964-4fa4-8a23-dc8ff4b44866"]
}, Open  ]],
Cell[CellGroupData[{
Cell[117276, 3239, 401, 10, 30, "Input",ExpressionUUID->"f7cc19d7-c938-4fbd-ae73-501b0edd9072"],
Cell[117680, 3251, 1399, 23, 37, "Output",ExpressionUUID->"843a5155-e021-4e59-9e33-361cf5ccb631"]
}, Open  ]],
Cell[CellGroupData[{
Cell[119116, 3279, 401, 10, 30, "Input",ExpressionUUID->"f7e88487-e7f9-4a76-bf6e-e210ef55fe3f"],
Cell[119520, 3291, 3210, 49, 128, "Output",ExpressionUUID->"f99a900f-4f8d-45cd-83db-29be5b456683"]
}, Open  ]],
Cell[CellGroupData[{
Cell[122767, 3345, 1241, 38, 73, "Input",ExpressionUUID->"b193e50f-dc18-4829-bfe2-702b08c321f7"],
Cell[124011, 3385, 1122, 19, 49, "Output",ExpressionUUID->"0392129e-f736-48af-ab80-676791906109"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[125182, 3410, 560, 10, 81, "Subsection",ExpressionUUID->"d241293e-e698-40cc-b31c-c576e6e8046d"],
Cell[125745, 3422, 630, 17, 30, "Input",ExpressionUUID->"d1220377-d0eb-476d-a952-c5017d5c8be5"],
Cell[126378, 3441, 3951, 118, 220, "Input",ExpressionUUID->"6bf98c89-051c-4bc6-9daa-712fe337a2e5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[130366, 3564, 523, 8, 54, "Subsection",ExpressionUUID->"2e56c57b-dc4f-4edb-a327-66a37f670900"],
Cell[130892, 3574, 636, 18, 30, "Input",ExpressionUUID->"f5f1bda7-c69c-4ba7-b41f-acce856aeec2"],
Cell[CellGroupData[{
Cell[131553, 3596, 260, 5, 30, "Input",ExpressionUUID->"ee23dac4-7ba8-41fb-be1f-d441862733b4"],
Cell[131816, 3603, 354, 6, 34, "Output",ExpressionUUID->"1632541b-19c5-4c0c-b464-543681b7e9b1"]
}, Open  ]],
Cell[132185, 3612, 421, 12, 30, "Input",ExpressionUUID->"ae87c0f9-aead-4e0c-912a-33777794bab2"],
Cell[CellGroupData[{
Cell[132631, 3628, 443, 12, 30, "Input",ExpressionUUID->"6f3191ec-97df-4227-9a26-69ae0a3481ff"],
Cell[133077, 3642, 354, 7, 34, "Output",ExpressionUUID->"0f0d5154-7d4e-4e6b-b65d-807ade045dc5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[133468, 3654, 363, 9, 30, "Input",ExpressionUUID->"bd69e98d-15dc-4c29-b357-48ce311db2b9"],
Cell[133834, 3665, 371, 7, 34, "Output",ExpressionUUID->"8cc0494c-db96-4ab4-95a4-f4eb57cbc62f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[134242, 3677, 390, 9, 30, "Input",ExpressionUUID->"4395d0f1-74eb-4b9e-92eb-d79ac0e4884f"],
Cell[134635, 3688, 287, 6, 34, "Output",ExpressionUUID->"3c440bfc-3b30-4190-abc1-f4e2c30254cc"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[134983, 3701, 183, 3, 53, "Section",ExpressionUUID->"492881e6-74a5-4103-82af-5244011f08af"],
Cell[135169, 3706, 373, 8, 30, "Input",ExpressionUUID->"5eef09b4-394b-4e27-a0b3-bc3262a33c83"],
Cell[135545, 3716, 392, 8, 30, "Input",ExpressionUUID->"d5e3bacd-bd99-4f2a-a850-e0fdd04a408e"],
Cell[135940, 3726, 392, 8, 30, "Input",ExpressionUUID->"e870174d-c517-49f8-bfa5-368040af3eff"],
Cell[136335, 3736, 393, 8, 30, "Input",ExpressionUUID->"47f16e8e-8af1-4e13-b7fa-4f63716505bb"],
Cell[136731, 3746, 372, 8, 30, "Input",ExpressionUUID->"65ba2501-80f0-4372-bc83-8169a77fdbc2"],
Cell[137106, 3756, 375, 8, 30, "Input",ExpressionUUID->"75f9704f-b74c-463a-80a5-6531e64b9258"]
}, Closed]]
}
]
*)



==> anc/readme.txt <==
The attached Mathematica files are for the construction of generators of W(E6) and for the comparison of the norm of the Gaiotto-Whittaker vector and the instanton partition function to the lowest nontrivial order.

For this purpose, you first need to have Thielemans' OPEdefs ( https://arxiv.org/abs/hep-th/9506159 ). In the attached Mathematica files, OPEdefs is assumed to be put in a folder
	./OPEdefs/
relative to the location of the attached files. Please modify the codes to load OPEdefs as is appropriate to your installation.

Running WE6.nb generates and saves the W(E6) generators in WE6generators.m in the same folder, in the A2 x A2 x A1 decomposition as described in Appendix D.

After quitting the Mathematica kernel, one can run WE6-vs-instanton.nb to numerically confirm the agreement of the norm of the Gaiotto-Whittaker vector and the instanton partition function, to the lowest nontrivial order, as described in Section 4.

The entire running time is about one hour on a laptop in early 2023.

The codes lay dormant in the computer of one of the author for more than a decade. The authors thank a graduate student for requesting to have a look at the codes, which gave the authors the motivation to edit and make them public.

March 1, 2023
